The Occurrence Rate of Nearby Planetary Companions to Hot Jupiters

Of the > 500 confirmed transiting hot jupiters and approximately 2000 additional candidates today, only ten are known to have nearby companion planets. The survival of nearby companions means that these hot jupiters cannot have migrated to their present location via dynamically disruptive high-eccentricity migration but instead have undergone disk migration or formed in situ. The occurrence rate for these nearby companions, therefore, constrains the relative efficiency of different hot jupiter formation pathways. Here, we perform a uniform box least-squares search for nearby transiting companions to hot jupiters in the first five years of TESS data. Accounting for observational completeness and detection efficiency, we arrive at an occurrence rate of $(7.6^{+5.5}_{-3.8})\%$, which is a lower limit on the fraction of hot jupiters that underwent disk migration or in situ formation. Comparing this rate with that derived from transit-timing variation searches suggests that hot jupiters are likely mostly aligned with their nearby companions, but their apparently higher incidence of grazing transits may point to a slight preferential misalignment. We also synthesize evidence that hot jupiters with nearby companions may have cold companions at a rate similar to that of other hot jupiters. Comprehensive transit, radial velocity, and stellar obliquity measurements in hot jupiter systems with nearby companions will be necessary to fully account for the relative prevalence of proposed hot jupiter formation pathways.

==> anc/tess_hj_table.ecsv <==
# %ECSV 1.0
# ---
# datatype:
# - {name: tic_id, datatype: int64, description: TESS Input Catalog identifier}
# - {name: period, unit: d, datatype: float64, format: .7f, description: 'Orbital period, from the TOI catalog'}
# - {name: t0, unit: d, datatype: float64, format: .6f, description: 'Mid-transit time, BJD_TDB - 2457000, from the TOI catalog'}
# - {name: depth, datatype: float64, format: .6f, description: 'Transit depth (fraction), from the TOI catalog'}
# - {name: duration, unit: h, datatype: float64, format: .3f, description: 'Transit duration, from the TOI catalog'}
# - {name: star_mass, unit: solMass, datatype: float64, format: .3f, description: Stellar mass from isochrone fit (this work)}
# - {name: star_radius, unit: solRad, datatype: float64, format: .3f, description: Stellar radius from isochrone fit (this work)}
# - {name: planet_radius, unit: earthRad, datatype: float64, format: .2f, description: 'Planet radius, R_star*sqrt(depth) (this work)'}
# - {name: aor, datatype: float64, format: .2f, description: 'Scaled semi-major axis a/R_star, circular orbit (this work)'}
# - {name: b, datatype: float64, format: .3f, description: 'Impact parameter, circular orbit; clamped to [0,1+Rp/Rs) (this work)'}
# meta: !!omap
# - {name: Transiting hot jupiters observed by TESS}
# - comments: [Hot Jupiter candidates from the TESS Objects of Interest (TOI) catalog., 'period, t0, depth, duration are from the TOI
#       catalog (Guerrero et al. 2021), retrieved from ExoFOP on 2024 Jul 5.', 'star_mass, star_radius are isochrone-fit medians; planet_radius
#       = star_radius*sqrt(depth); aor and b are derived in this work assuming circular orbits (see Section 2).', 'b is obtained by inverting
#       the circular-orbit transit-duration relation. Because the transit and stellar parameters are not from a joint fit, some rows have
#       measured transit duration exceeding the maximum allowed by a circular orbit. In those rows, b is then clamped to its physical
#       floor, b = 0.']
# schema: astropy-2.0
tic_id period t0 depth duration star_mass star_radius planet_radius aor b
4711 2.3348152 2358.079233 0.00531 1.861 1.202 1.432 11.38 5.5 0.912
56884 3.917482 3088.668722 0.008397 2.619 1.322 1.574 15.73 7.29 0.89
160023 6.7565519 2358.443291 0.0052 3.442 1.214 1.622 12.76 9.89 0.847
857186 3.8123614 2465.891746 0.01833 2.565 0.826 0.788 11.64 12.23 0.365
1003831 1.6511456 1518.203428 0.003206 0.95 1.008 1.077 6.65 5.47 0.976
1129033 1.3600283 2168.520849 0.019428 2.165 0.982 1.045 15.89 4.91 0.526
1525480 5.5094951 2276.117338 0.0077 2.892 0.939 0.94 9.0 13.67 0.552
1528696 0.8820624 1438.402842 0.011755 0.576 0.777 0.74 8.75 4.81 1.033
1942969 2.8078585 2912.805476 0.00482 1.516 1.259 2.004 15.18 4.51 1.023
2758565 3.7815683 2089.65573 0.015002 2.014 1.084 1.309 17.49 8.01 0.976
2760219 4.6612025 2089.606813 0.005136 2.141 1.25 1.453 11.36 8.71 0.937
3364732 3.6238883 2544.897158 0.011272 2.721 1.175 1.45 16.8 7.22 0.853
3808740 6.6713748 2664.070543 0.00748 3.299 1.015 1.092 10.3 13.72 0.628
3840990 3.525723 2303.833626 0.00473 4.582 1.351 1.899 14.25 5.68 0.475
3896759 4.5808535 2663.101417 0.01148 3.488 0.998 1.064 12.43 10.9 0.222
4102368 3.1118943 2990.965135 0.01666 2.761 0.986 1.055 14.86 8.46 0.564
4464022 5.9167817 3228.304561 0.027909 1.286 0.926 0.997 18.17 13.46 1.103
4605846 3.7178393 2582.747868 0.011351 3.282 1.165 1.256 14.6 8.46 0.526
4616072 4.1876154 2201.891355 0.010906 3.007 1.239 1.305 14.86 9.0 0.714
5485318 4.8306667 2273.922515 0.00979 4.24 1.383 1.521 16.41 8.81 0.436
5592720 6.5946181 2245.46046 0.00992 2.884 1.55 2.184 23.72 7.84 1.006
6404965 4.8692603 1681.381272 0.00551 2.538 0.689 0.661 5.35 16.15 0.0
6663331 3.180362 1656.633231 0.021192 2.112 0.942 0.949 15.06 9.41 0.807
6893917 3.0801833 3253.959401 0.00964 3.233 1.726 1.653 17.71 6.46 0.656
6898572 4.3816966 3130.649376 0.002801 5.602 1.617 1.828 10.56 7.23 0.0
7059054 5.185768 3255.017005 0.013002 2.356 0.707 0.677 8.42 16.6 0.519
7413227 3.4158668 2335.645193 0.002842 1.92 1.541 2.242 13.04 4.92 0.992
7439480 1.2541235 2360.305123 0.02301 1.105 0.565 0.537 8.89 7.53 0.764
7548817 4.52074 2735.896093 0.00852 4.175 1.228 1.413 14.23 8.72 0.298
7562528 5.2477739 2987.078877 0.006694 3.138 1.008 1.059 9.45 12.03 0.536
7583660 5.3333965 2445.571125 0.00271 5.577 1.511 2.169 12.31 6.8 0.501
8400842 3.1915241 2936.097333 0.008734 2.712 1.418 1.486 15.15 6.9 0.786
8516795 8.2148505 2773.747945 0.00314 3.839 1.396 1.823 11.14 10.5 0.84
8599009 2.88069 2766.955834 0.01038 1.784 0.998 1.071 11.9 7.95 0.897
8767448 4.3532339 1892.510627 0.01027 3.869 1.276 1.5 16.58 8.11 0.575
9032367 1.631858 3183.748081 0.017812 1.82 0.818 0.783 11.4 6.97 0.512
9100874 6.1668344 2091.687062 0.013146 2.262 1.091 1.252 15.66 11.64 0.966
9136777 3.7799201 2930.555384 0.016559 3.493 1.055 1.197 16.81 8.68 0.423
9155187 4.1878375 2582.167296 0.011415 2.991 0.999 1.064 12.4 10.27 0.556
9344899 8.5821795 2197.981561 0.00679 3.835 1.025 1.068 9.6 16.66 0.474
9346507 4.9807125 2632.217096 0.02685 3.333 0.994 1.054 18.83 11.63 0.568
9385460 3.3779614 3044.202478 0.007199 4.271 1.328 1.74 16.11 5.98 0.459
9441591 4.7185893 2934.822357 0.003868 5.576 1.123 2.383 16.17 5.16 0.712
9443323 4.01357 2913.801096 0.008561 4.138 1.113 1.516 15.3 7.27 0.492
9725627 4.1567864 2450.197241 0.004693 3.962 1.285 1.386 10.36 8.53 0.122
9828416 6.2099663 2768.726495 0.00409 4.49 1.563 1.998 13.94 8.26 0.726
10507330 5.1175439 2737.995607 0.00309 1.483 1.449 2.043 12.39 6.92 1.023
10593553 5.0809743 2848.409536 0.005709 4.08 1.406 1.885 15.54 7.39 0.75
10827386 6.2996307 2248.364238 0.00953 1.918 0.885 0.865 9.21 15.94 0.896
11417087 4.942456 2272.923559 0.01653 2.504 0.931 0.921 12.92 12.94 0.735
11521555 5.8681984 3012.073961 0.002639 3.651 1.83 2.937 16.46 5.7 0.947
11561667 3.0876297 1543.868539 0.040412 2.239 0.662 0.637 13.98 12.2 0.325
11894726 7.0687489 3359.065148 0.050423 0.515 0.491 0.461 11.29 26.51 1.198
11927677 3.6860654 3006.687707 0.006642 3.531 1.35 1.745 15.51 6.36 0.738
12423815 2.8392809 1356.088013 0.035948 1.566 0.575 0.548 11.33 12.81 0.752
12862099 2.4238226 1386.578118 0.016167 2.248 0.937 0.921 12.78 8.07 0.566
12980264 3.2964006 2906.8349 0.005999 3.959 1.268 1.985 16.77 5.08 0.735
13021029 3.85589 2175.599762 0.009748 3.956 1.261 1.324 14.25 8.45 0.0
13023378 6.0672187 2092.388012 0.007468 3.08 1.08 1.117 10.53 12.86 0.673
13349647 1.5373645 2250.291252 0.017871 1.86 0.984 0.964 14.05 5.79 0.682
13424053 5.2019364 2437.706427 0.00583 2.994 1.104 1.256 10.46 10.39 0.741
13533330 5.0778064 2884.347294 0.014469 3.641 1.044 1.166 15.3 10.82 0.479
13737885 4.4575332 2252.368103 0.0029 5.319 1.597 2.136 12.55 6.24 0.416
14029793 0.2097217 2199.878456 0.00125 0.25 1.07 1.129 4.36 1.35 1.026
14156936 4.9393117 2519.940368 0.00642 4.696 1.301 1.81 15.82 7.36 0.581
14344979 4.1117723 2576.578656 0.022083 2.13 0.903 0.873 14.15 11.96 0.816
14661418 4.7228146 2303.027567 0.022675 2.189 0.801 0.766 12.58 14.37 0.753
14709225 5.7655904 2577.909729 0.00791 1.757 1.227 1.855 18.0 7.81 1.044
14770122 3.5438893 2574.804053 0.01167 3.991 1.487 1.736 20.46 6.43 0.585
15445551 1.6827896 2308.413696 0.008078 3.018 1.368 1.578 15.47 4.19 0.502
15692883 5.14124 2881.926957 0.00371 5.405 1.706 2.686 17.85 5.58 0.742
16005254 3.7927572 2522.82521 0.02444 1.47 0.601 0.574 9.79 15.04 0.87
16288184 2.1805277 2363.821393 0.01634 2.969 1.146 1.235 17.22 6.0 0.383
16538820 6.9038328 2840.917097 0.00379 5.483 1.382 2.181 14.64 7.79 0.691
16550540 2.4810218 2959.556369 0.024673 1.541 0.61 0.586 10.04 11.16 0.721
17129975 1.5142292 3340.479242 0.005271 1.719 1.28 1.43 11.33 4.21 0.882
17683158 5.9730504 2271.205436 0.00822 4.041 1.139 1.446 14.3 10.0 0.64
17746821 3.1220237 2573.381409 0.00655 3.41 1.395 1.649 14.56 6.09 0.651
17865622 3.1198404 2826.736428 0.008017 1.765 1.102 1.361 13.29 6.82 0.968
17896514 2.6375869 2279.810162 0.00361 4.029 1.634 2.564 16.81 3.69 0.782
17993892 4.1244833 2632.338336 0.00959 3.567 1.071 1.216 12.98 9.11 0.385
18373995 3.4878795 3259.195635 0.017344 2.64 0.959 0.999 14.35 9.55 0.626
18795429 2.5087868 2276.822863 0.01575 2.529 1.014 1.044 14.29 7.48 0.552
19117967 8.4516737 2540.496396 0.00293 3.896 1.226 1.489 8.79 12.55 0.735
19342878 1.3328252 2963.429938 0.01924 2.05 1.016 1.065 16.11 4.81 0.621
19560484 2.8398671 3282.962785 0.008268 3.091 1.07 1.559 15.47 5.54 0.764
20069685 1.9663653 2226.43746 0.02967 1.637 0.758 0.722 13.57 8.34 0.747
20096620 2.9164004 2580.063121 0.007258 3.287 1.32 1.734 16.11 5.44 0.742
21035365 4.6017382 3311.481638 0.017212 2.615 1.177 1.397 19.99 8.8 0.926
21113347 4.2180687 2310.816523 0.00774 3.457 1.717 2.682 25.74 4.91 0.958
21549805 4.2441117 2658.34288 0.00754 3.771 1.289 1.551 14.69 7.74 0.616
21744120 5.5080682 1983.744992 0.021585 2.64 0.78 0.741 11.88 16.29 0.522
22121296 2.8123314 2989.224549 0.007202 4.715 1.53 1.875 17.36 5.15 0.0
22529346 1.2749246 2986.21062 0.018699 2.783 1.384 1.465 21.85 3.76 0.426
22560356 5.9337178 3059.263217 0.036149 1.089 0.554 0.526 10.91 21.54 1.072
22683951 2.6797436 2604.436695 0.009858 2.029 0.993 1.036 11.22 7.82 0.784
22712134 1.640758 2908.580448 0.002129 1.326 1.288 1.593 8.02 4.0 0.963
23435610 5.20807 2296.646475 0.02963 3.249 0.973 0.977 18.34 12.82 0.531
23638678 1.1544795 2717.468321 0.05118 0.817 0.646 0.621 15.33 6.44 1.076
23769326 7.4332642 2682.83197 0.006 3.051 1.216 1.337 11.3 12.79 0.831
23863105 3.3079817 2685.753346 0.08118 1.666 0.421 0.399 12.41 17.53 0.564
24695044 4.1645693 2039.46082 0.007718 2.03 0.921 0.909 8.71 11.66 0.796
24833662 4.2447791 2823.70837 0.0058 2.896 1.062 1.194 9.92 9.43 0.674
25155310 3.2887878 2363.488348 0.006985 3.416 1.057 1.184 10.79 8.01 0.0
25212199 7.5520411 2999.851216 0.003881 4.338 1.247 1.526 10.37 11.42 0.628
25375553 2.3109689 3155.87081 0.006829 3.43 1.555 1.801 16.23 4.73 0.592
25773352 5.3438948 2881.803399 0.006479 4.139 1.819 2.305 20.24 6.81 0.836
25911962 0.745637 3232.738875 0.000932 0.671 1.537 1.861 6.2 2.15 1.006
26017005 4.0984866 3256.521122 0.017834 2.191 0.927 0.969 14.12 10.84 0.845
26054627 3.3176675 2521.813826 0.02501 1.796 0.608 0.582 10.05 13.62 0.643
26305150 4.21909 2992.31448 0.003394 4.931 1.209 1.877 11.93 6.24 0.471
26587613 2.0763072 2546.99513 0.01622 1.223 0.963 0.956 13.28 7.07 0.99
26826078 2.8753183 3285.252669 0.023676 1.615 0.746 0.713 11.96 10.83 0.838
26865340 5.7380349 2574.244787 0.00872 5.045 1.613 2.108 21.47 7.5 0.677
27294830 0.7135221 2522.876624 0.00466 0.514 0.971 1.131 8.42 2.94 1.036
27318774 3.2432488 2422.907793 0.017482 3.075 1.032 1.117 16.11 8.34 0.469
27414976 3.9759251 2667.751833 0.031337 2.403 0.79 0.753 14.54 12.97 0.581
27476314 2.8817237 2523.18765 0.00728 1.596 1.205 1.669 15.53 5.43 1.014
27774415 4.9427985 2422.773399 0.011349 3.315 1.077 1.237 14.37 10.12 0.663
27848472 1.8468345 3338.136034 0.013237 2.565 1.263 1.339 16.8 5.11 0.633
27916356 3.2346923 2825.945136 0.010191 3.63 1.083 1.247 13.73 7.58 0.0
27966179 4.2794669 2091.763748 0.017011 2.464 0.712 0.682 9.71 14.51 0.289
27990610 2.8164979 2772.312716 0.019271 2.69 0.957 0.974 14.74 8.49 0.422
28961316 3.3462671 2522.002571 0.00407 3.625 1.145 1.776 12.36 5.55 0.726
29017001 8.2003982 3218.723945 0.00149 1.975 1.332 1.737 7.31 10.84 0.981
29105766 3.2551315 2606.578007 0.014394 2.344 1.254 1.372 17.96 7.26 0.891
29344935 2.7667479 1326.127889 0.014854 2.6 0.937 0.943 12.53 8.61 0.381
29418536 3.2569118 2990.683405 0.00596 3.689 1.477 2.097 17.66 5.02 0.79
29430403 1.8778647 3154.705372 0.015157 1.518 0.919 0.91 12.22 6.85 0.864
29505837 8.6681997 2996.684641 0.00388 5.864 1.286 1.706 11.59 11.32 0.356
29780740 2.4214702 3037.851741 0.020899 1.395 0.679 0.654 10.31 10.19 0.851
29821723 2.6855972 3177.250009 0.031004 1.744 0.62 0.597 11.47 11.61 0.643
29857954 9.47686 1326.92242 0.00298 4.392 1.315 1.781 10.6 11.59 0.788
29918916 4.9466474 1387.1945 0.002523 3.308 1.254 1.687 9.24 7.81 0.801
30300445 7.2041454 2297.414276 0.00197 3.527 1.599 2.388 11.56 7.69 0.923
31634579 8.8759249 3135.330861 0.025757 3.837 0.99 1.016 17.78 17.7 0.588
31786438 1.4259934 2059.527698 0.00467 1.434 1.188 1.538 11.47 3.67 0.962
31858843 2.9776446 3147.378764 0.013022 2.962 1.054 1.199 14.93 7.39 0.57
32260988 1.1000285 2716.552601 0.02908 1.561 0.934 0.935 17.4 4.69 0.802
32443914 3.3615701 3150.328123 0.006992 4.502 1.435 1.837 16.75 5.8 0.395
32487566 2.7567395 2090.383107 0.009248 2.381 1.155 1.28 13.43 6.78 0.79
32499655 2.7439029 2197.575826 0.013852 1.503 0.839 0.806 10.34 9.66 0.88
32677675 3.6364993 2225.757456 0.0167 3.509 1.259 1.361 19.18 7.9 0.539
32949762 3.7684981 2222.681031 0.0198 2.727 0.877 0.851 13.06 11.46 0.356
33159936 2.8457134 2302.165051 0.00705 3.189 1.18 1.406 12.88 6.35 0.566
33227166 5.5846356 2377.221706 0.00222 5.066 1.286 1.887 9.7 7.64 0.531
33397739 2.0231137 2469.424307 0.04403 1.133 0.623 0.599 13.71 9.6 0.987
33521996 3.3252703 2220.820401 0.034742 2.054 0.612 0.589 11.97 13.52 0.466
34297761 5.3928876 2992.694528 0.007447 3.846 1.113 1.271 11.96 10.55 0.463
34524670 5.7627112 2222.180238 0.00967 3.501 1.301 1.513 16.23 9.76 0.78
34646336 5.95776 2520.80339 0.011753 4.65 0.96 1.034 12.22 13.2 0.0
34737413 1.5297119 2303.240519 0.00241 2.297 1.499 2.053 10.99 3.11 0.872
34781378 4.7949288 2520.861271 0.00722 3.898 1.085 1.313 12.17 9.37 0.435
35022727 3.652821 2523.70294 0.01906 2.676 0.945 0.989 14.9 9.9 0.633
35285308 5.7656076 2572.855698 0.00675 2.955 0.99 1.003 8.99 13.45 0.6
35516889 0.7888392 2304.062715 0.022432 1.597 0.963 0.983 16.06 3.61 0.678
35652085 2.2060441 2989.32359 0.007122 4.13 1.393 1.937 17.83 4.11 0.437
35857242 3.6344447 2169.279248 0.00923 3.871 1.266 1.415 14.82 7.61 0.292
35973654 4.4581792 3035.416251 0.005095 3.561 1.15 1.403 10.92 8.51 0.602
36022284 4.6478092 2980.519131 0.009297 3.454 1.016 1.109 11.66 10.63 0.371
36227841 0.402106 2988.451014 0.00287 0.874 1.587 2.513 14.69 1.06 1.053
36381058 1.6566182 3015.453891 0.01229 2.847 1.272 1.468 17.75 4.35 0.555
36440357 9.2016496 2211.46641 0.013812 4.432 1.099 1.139 14.6 16.74 0.37
36452991 1.8237148 2303.300083 0.02292 1.322 0.775 0.741 12.23 7.79 0.888
36592530 2.4841975 3229.465961 0.010361 1.511 1.163 1.291 14.34 6.29 0.985
36607746 1.7257597 2358.412233 0.01388 1.375 1.195 1.368 17.58 4.7 1.011
36646052 0.6183488 3232.578666 0.005306 0.587 1.013 1.129 8.97 2.72 1.027
36734222 0.8134736 2279.797452 0.026619 1.231 0.702 0.673 11.97 4.84 0.68
36808091 3.7781679 3034.982322 0.005635 4.416 1.321 1.774 14.53 6.31 0.485
37150278 1.6929628 2717.172631 0.01482 1.546 0.914 0.941 12.49 6.17 0.853
37168957 1.9000862 2203.608483 0.025717 2.306 0.93 0.933 16.31 6.76 0.458
37718056 3.65688 1384.09392 0.00704 3.542 1.342 1.538 14.07 7.17 0.6
37862966 3.5838508 2192.543648 0.01248 3.085 0.985 1.04 12.67 9.43 0.337
38087018 1.7290234 2552.134438 0.024968 1.689 0.77 0.737 12.69 7.54 0.65
38467100 2.9432073 2357.895903 0.01256 2.501 1.222 2.014 24.62 4.59 0.995
38680052 0.6743453 2362.153557 0.103652 0.901 0.328 0.328 11.53 6.8 0.6
38846515 2.8493825 3201.638583 0.008049 3.567 1.543 1.69 16.54 5.78 0.553
38965512 2.2687617 3156.176169 0.013218 2.835 1.017 1.076 13.49 6.79 0.144
39080923 5.0450365 2039.752316 0.014391 1.848 1.017 1.133 14.83 10.99 0.99
39174810 6.5883481 2647.31349 0.005547 5.365 1.161 1.205 9.79 12.89 0.0
39414571 4.0197555 2227.044447 0.00975 2.688 0.894 0.871 9.38 11.77 0.386
39573090 3.6593967 2767.777771 0.00423 3.917 1.344 1.756 12.46 6.28 0.61
39724477 4.0350169 2211.895505 0.02542 2.108 0.838 0.797 13.86 12.61 0.778
39824732 7.151653 2214.055371 0.01174 1.193 0.992 1.11 13.12 14.04 1.065
39858507 4.6288384 2378.7784 0.00538 6.264 1.592 2.23 17.84 6.12 0.0
39903405 5.6334662 2733.656279 0.005289 4.234 1.474 1.618 12.83 9.37 0.553
41995709 4.2300182 1403.421558 0.00347 1.847 1.214 1.319 8.47 8.91 0.93
42763678 1.7246234 2227.292219 0.01182 1.979 1.097 1.414 16.77 4.41 0.901
42821097 3.8971203 2205.242785 0.006313 4.826 1.079 1.687 14.62 6.34 0.35
43647325 3.1615697 2176.768453 0.017482 3.143 1.069 1.125 16.22 8.24 0.375
44295981 0.520403 2852.35875 0.14302 0.995 0.423 0.41 16.91 4.99 0.632
44510874 1.5720089 2302.564351 0.00273 1.257 1.329 1.543 8.79 4.05 0.969
44514807 7.5872202 2290.955895 0.00426 1.826 1.39 2.035 14.49 8.91 1.028
44737596 2.788654 1413.060435 0.02634 1.89 0.613 0.589 10.42 12.03 0.464
44745133 7.8181434 2166.297772 0.00365 4.98 1.208 1.571 10.36 11.23 0.501
44792534 3.68497 2167.32483 0.00207 4.536 1.349 1.825 9.05 6.08 0.381
45034406 1.5328484 2521.306343 0.00297 2.227 1.488 1.744 10.37 3.66 0.81
45048546 7.3509269 3018.307878 0.005725 3.877 1.24 1.389 11.46 12.31 0.662
45299834 4.3226285 3015.622952 0.00909 2.908 1.123 1.268 13.18 9.16 0.745
45368525 2.8066134 2548.180924 0.01453 2.483 1.324 1.465 19.26 6.28 0.86
45881495 9.0441543 3024.214602 0.025006 1.196 0.575 0.548 9.46 27.69 1.054
45896295 3.0044799 2331.505693 0.011 3.19 1.158 1.272 14.55 7.23 0.47
46096489 3.118536 1598.072777 0.012243 2.043 1.003 1.065 12.85 8.44 0.846
47094691 4.9258489 1785.285561 0.01287 1.355 0.999 1.166 14.42 10.45 1.049
47601197 8.6251769 1476.588785 0.00169 2.704 0.995 1.047 4.69 16.88 0.778
47911178 3.5857076 2223.302264 0.011813 2.707 1.258 1.318 15.62 8.08 0.774
47937361 2.3382502 2797.858796 0.01309 2.289 0.936 0.945 11.8 7.67 0.534
48103627 4.5696698 2283.031579 0.009861 3.954 1.138 1.291 13.98 9.37 0.295
48210046 3.2003149 2300.972897 0.01632 2.847 1.096 1.265 17.62 7.45 0.728
48217457 3.1208396 2422.76782 0.017027 2.405 1.049 1.102 15.68 8.29 0.766
48276576 0.8334976 2989.054751 0.003841 1.452 1.137 1.338 9.04 2.91 0.856
48476908 4.7192771 3030.273214 0.002856 1.594 1.172 2.191 12.77 5.7 1.024
49043968 6.2462252 3017.858526 0.013271 4.251 1.124 1.207 15.17 12.29 0.221
49045066 3.00782 2305.044879 0.00651 3.503 1.267 1.532 13.48 6.19 0.539
49046332 5.5809252 2304.800483 0.01078 2.545 0.739 0.705 7.99 16.97 0.44
49411575 2.67581 3064.819932 0.009116 2.288 1.317 1.654 17.23 5.38 0.922
49705089 9.6578504 2226.011756 0.0023 5.943 1.355 1.906 9.97 11.08 0.552
49771092 1.6318282 1469.057251 0.014067 1.267 0.909 0.896 11.6 6.3 0.923
50211272 3.6024986 2981.428415 0.020792 2.055 0.68 0.653 10.27 13.32 0.569
50712784 5.4053583 2249.035676 0.00677 4.859 1.443 1.6 14.36 9.15 0.13
50751260 6.4311106 2242.498402 0.00593 2.385 1.411 1.481 12.44 11.02 0.936
50989813 0.9008643 2227.231333 0.00253 1.419 3.185 3.791 20.8 1.52 1.025
51234631 4.1250429 3339.400472 0.008804 4.454 1.346 1.471 15.06 8.12 0.0
51637609 2.709631 2849.075692 0.010819 3.282 1.151 1.352 15.34 6.34 0.471
52260140 6.2808216 2899.571654 0.007787 3.366 0.992 1.078 10.37 13.26 0.567
52420398 5.2374183 2548.748875 0.01163 3.741 1.078 1.18 13.87 11.03 0.41
52640302 1.5732848 2229.48943 0.016876 2.429 1.0 1.053 14.93 5.4 0.324
52689469 3.1413825 2202.042637 0.005433 4.436 1.426 1.842 14.81 5.52 0.36
52738649 6.9279673 2220.206779 0.00683 1.868 1.006 1.052 9.48 14.57 0.953
52936161 4.4712213 2278.328014 0.00514 3.771 1.134 1.808 14.14 6.59 0.793
53122063 2.276734 2224.72084 0.00362 1.832 1.338 1.733 11.37 4.63 0.947
53189332 9.2896818 2575.806751 0.00677 5.272 1.28 1.434 12.87 14.08 0.283
53307409 5.6089886 2596.981243 0.007495 2.751 0.914 0.903 8.53 14.28 0.585
53365065 5.9977892 2966.035655 0.007349 4.496 1.15 1.305 12.2 11.15 0.0
53394475 9.2271917 2589.072503 0.00554 3.781 1.155 1.358 11.02 14.3 0.754
53458803 3.3489038 2252.258036 0.010987 3.355 1.062 1.173 13.41 8.19 0.272
53728859 3.2573898 2853.92256 0.01377 3.14 1.018 1.117 14.3 8.33 0.39
53735810 4.0860569 2283.745637 0.00713 4.474 1.442 1.721 15.85 7.06 0.403
53750200 4.1933422 2232.244495 0.004804 1.822 1.38 1.524 11.52 7.99 0.97
53874375 3.0922512 2879.248503 0.044139 1.936 0.696 0.671 15.37 11.8 0.731
55092869 4.7359232 2988.88442 0.002339 7.082 1.493 2.654 14.0 5.11 0.34
55266835 6.8548465 2554.977553 0.016276 1.523 0.936 1.01 14.06 14.7 1.044
55849732 5.3703022 2965.392386 0.013776 2.848 1.017 1.04 13.31 12.48 0.708
56096837 4.6636858 2196.570296 0.01111 2.604 1.03 1.099 12.64 10.79 0.777
56399553 3.258811 2502.039849 0.022835 2.215 0.87 0.848 13.98 10.41 0.687
56457123 3.612762 2519.98093 0.00751 2.8 1.036 2.329 22.01 4.3 1.001
56630436 6.4700007 2968.456564 0.014836 5.602 1.407 1.756 23.33 9.33 0.384
56658270 8.8349261 2475.615758 0.006132 6.244 0.375 1.402 11.98 9.25 0.66
56999883 3.5254325 2630.759188 0.00579 3.31 1.054 1.191 9.88 8.33 0.341
57093805 3.2229781 1678.653544 0.00931 3.793 1.071 1.275 13.42 7.37 0.0
57147191 5.9785287 3282.555616 0.059578 2.481 0.611 0.586 15.61 20.06 0.602
57159675 5.5689798 2694.8367 0.01302 2.458 0.813 0.773 9.62 15.96 0.627
57193198 4.3965758 2003.614842 0.00625 2.827 1.123 1.266 10.92 9.28 0.749
57753734 2.8724894 2772.035438 0.01348 2.772 1.02 1.08 13.67 7.93 0.502
57984377 2.5199146 2854.549103 0.012429 3.712 1.278 1.454 17.69 5.81 0.0
58372253 5.4886518 2519.397889 0.00458 6.921 1.075 2.776 20.49 4.83 0.724
58461209 3.8098324 1594.480161 0.00325 3.881 1.167 1.778 11.06 6.08 0.688
58825110 5.8588751 2494.147012 0.00269 3.581 1.573 2.215 12.53 7.18 0.884
58858008 5.3920955 3209.338746 0.015466 4.243 1.14 1.361 18.46 9.94 0.472
59369068 9.3079811 2541.688032 0.006907 3.235 1.075 1.122 10.17 17.01 0.759
59536337 7.8373997 2966.08383 0.00288 3.273 1.318 1.438 8.42 12.66 0.796
59575189 2.5193047 2578.060946 0.00454 3.596 1.238 1.616 11.88 5.18 0.472
59843967 2.5167257 2226.05544 0.016407 2.59 0.936 0.938 13.1 8.12 0.291
60491424 4.0252588 2817.155209 0.00898 3.596 1.193 1.351 13.97 8.36 0.501
60542708 2.4707357 2819.281287 0.00556 1.597 1.193 1.593 12.96 5.12 0.987
60859922 6.5329169 2357.329312 0.00286 3.342 1.132 1.336 7.8 11.47 0.723
61098812 3.6935997 2684.730994 0.00858 4.466 1.392 1.646 16.63 6.82 0.199
61145589 3.7796053 2518.514709 0.00408 0.695 1.059 1.208 8.42 8.62 1.044
61205803 4.2186625 2855.36278 0.018528 3.258 0.963 0.992 14.73 10.93 0.271
61538902 5.7481344 2309.447174 0.012292 2.672 1.071 1.178 14.24 11.73 0.853
61621800 6.8552506 3140.325183 0.00454 3.525 1.626 1.954 14.36 9.14 0.875
63189173 2.2983835 2574.55039 0.03341 1.93 0.705 0.675 13.47 9.66 0.529
63211674 8.6004516 2422.501343 0.003576 8.951 1.52 2.184 14.24 9.3 0.0
63452790 2.6843081 2392.813554 0.01821 2.768 0.988 1.016 14.95 7.97 0.374
63470437 1.2126653 2909.846648 0.005132 1.356 1.276 1.612 12.59 3.22 0.974
63586213 4.071096 2908.696077 0.005872 2.988 1.28 1.623 13.57 7.18 0.832
63717709 5.4439776 2884.185008 0.009179 2.957 1.108 1.334 13.94 10.1 0.83
63718617 3.8363055 2905.971048 0.003861 7.175 1.65 2.574 17.45 4.73 0.0
64938667 3.1984621 2855.832249 0.011686 3.843 1.17 1.708 20.14 5.64 0.678
65737977 4.8292589 2823.039452 0.00593 4.084 1.416 1.721 14.46 7.84 0.643
65845738 1.593603 2825.299287 0.0053 3.244 1.404 1.987 15.78 3.23 0.676
65981892 3.4898546 2878.722216 0.014004 1.567 1.132 1.34 17.29 7.53 1.029
66296167 3.413702 2911.708915 0.0158 2.916 0.965 1.0 13.71 9.43 0.403
66497310 1.7563116 2089.671576 0.003477 1.854 1.079 1.245 8.0 5.05 0.806
66818296 3.7354838 2355.54563 0.01703 4.142 1.365 1.532 21.81 7.33 0.395
67246795 4.2451891 3362.063352 0.005546 2.663 0.969 1.006 8.17 10.86 0.603
67478724 3.7473877 2848.430555 0.003898 4.812 1.452 2.113 14.39 5.44 0.556
67512645 3.3706303 2639.258654 0.16659 1.518 0.205 0.225 10.03 24.75 0.0
67566164 3.125924 1404.326719 0.01869 2.985 1.082 1.17 17.45 7.89 0.573
67646988 1.8817191 2633.119867 0.09927 1.236 0.318 0.326 11.2 13.43 0.634
67666096 2.7033942 2635.207263 0.01034 2.927 1.423 1.614 17.9 5.69 0.761
67743054 4.0134273 2713.269594 0.01048 1.445 1.048 1.077 12.03 10.02 0.997
67772767 7.6107227 2199.364902 0.0064 4.249 1.287 1.419 12.38 12.48 0.581
68007716 5.4566563 2244.752232 0.00416 3.783 1.3 1.645 11.57 8.66 0.723
68074302 3.4014954 2685.744404 0.00737 1.959 1.056 1.101 10.31 8.8 0.862
68081952 7.7023687 2355.338541 0.02731 2.321 0.854 0.818 14.75 19.03 0.892
68453985 2.503254 2416.39218 0.00996 2.828 1.503 1.984 21.59 4.48 0.889
68523365 3.4470312 2359.440143 0.01524 2.677 0.961 0.993 13.38 9.54 0.573
68808155 7.5811005 2520.679657 0.00983 4.457 1.08 1.305 14.11 12.77 0.496
69028091 1.6822448 2606.277449 0.01209 1.388 0.994 1.048 12.57 5.67 0.932
69068526 5.5376617 2785.498161 0.00539 2.517 1.647 2.413 19.32 6.45 1.004
69356857 4.0966887 2440.069991 0.00562 4.557 1.384 1.799 14.71 6.67 0.472
69995219 2.0389145 2523.255686 0.00356 1.42 1.029 1.395 9.08 4.9 0.965
70440470 3.0353977 1326.731096 0.016049 2.796 1.024 1.056 14.6 8.42 0.497
70524163 4.3474 2139.61885 0.00352 4.684 1.267 1.667 10.79 7.28 0.277
70678449 4.3776584 2574.484627 0.0039 2.864 1.484 2.148 14.63 5.98 0.935
70785910 0.4947938 2088.639473 0.002914 0.945 1.254 1.563 9.2 1.82 0.984
71088556 6.5857043 2194.286421 0.00142 2.777 1.625 2.375 9.76 7.32 0.957
71268730 1.7215575 2580.736149 0.031815 1.741 0.643 0.619 12.04 8.43 0.39
71341774 3.4321678 2299.868636 0.00195 5.115 1.51 2.235 10.77 4.91 0.436
71459120 3.9964264 2781.133754 0.01234 1.722 1.04 1.132 13.72 9.48 0.976
72542131 5.4736892 3037.030104 0.01459 2.699 1.241 1.35 17.79 10.4 0.9
72806004 4.4156851 3038.185655 0.003166 1.091 1.007 1.072 6.58 10.59 1.0
72985822 3.8639768 2310.244279 0.00757 2.094 1.126 1.233 11.71 8.74 0.896
73448352 4.7321727 2901.664829 0.00722 2.794 1.373 1.574 14.59 8.38 0.874
74274839 4.6957057 2298.680353 0.0138 2.633 0.89 0.87 11.14 13.05 0.578
74484423 2.835273 2992.374372 0.00337 4.249 1.224 1.877 11.89 4.8 0.502
74712191 7.2307407 2304.797295 0.00794 4.646 1.419 1.495 14.53 11.83 0.447
74967390 5.4588359 2297.736102 0.00329 4.555 1.573 2.124 13.29 7.14 0.72
75076261 5.9709305 2383.417373 0.0118 3.145 1.015 1.07 12.68 13.0 0.655
75262942 2.6634154 2421.462837 0.037523 1.843 0.67 0.644 13.61 10.98 0.665
75522633 3.8027513 2384.329786 0.0261 3.148 0.857 0.832 14.66 11.7 0.0
75580659 5.0711656 3030.946212 0.005325 6.032 1.597 2.49 19.82 5.83 0.584
75697959 4.1459886 2544.293745 0.02619 2.604 0.728 0.698 12.33 13.99 0.173
75919790 8.6369598 2386.224917 0.01362 4.91 1.03 1.07 13.62 16.73 0.0
76228620 9.7800223 2378.907088 0.00434 4.245 1.157 1.33 9.56 15.19 0.627
76419763 2.7884723 2414.394742 0.014468 2.946 1.061 1.122 14.72 7.58 0.407
76706043 2.3207203 3092.286886 0.012787 1.797 0.965 1.087 13.4 6.71 0.887
76798849 2.2703829 2547.063901 0.01211 1.947 1.023 1.108 13.3 6.61 0.832
76894548 3.9353218 2388.664235 0.00802 3.169 1.416 2.087 20.38 5.65 0.919
76899250 3.3357969 3123.698289 0.005024 1.39 1.323 1.54 11.9 6.7 1.008
77031414 1.3866519 1355.195919 0.014246 2.301 1.029 1.064 13.86 4.96 0.338
77044471 2.6865041 2089.518331 0.01225 2.552 1.063 1.161 14.02 7.15 0.674
77156657 3.8404319 2196.572151 0.00358 5.242 1.449 2.0 13.05 5.84 0.22
77258279 5.5124031 2884.175674 0.009257 2.863 1.013 1.121 11.77 11.76 0.752
78055054 4.3888516 2198.519993 0.024965 3.018 0.878 0.852 14.68 12.68 0.204
78290597 9.765482 3279.092063 0.002552 5.01 1.51 2.201 12.13 10.02 0.809
79316101 2.8675385 2549.214251 0.01457 2.88 1.081 1.191 15.68 7.32 0.584
79660831 4.5833112 3150.349919 0.004988 2.275 1.14 1.345 10.36 9.02 0.898
79920467 1.4338615 2057.730758 0.03136 1.61 0.678 0.652 12.59 7.21 0.525
79930628 2.1663502 2964.500359 0.00593 4.258 1.751 1.946 16.35 4.36 0.0
80611440 5.3767627 2542.250192 0.00238 4.241 1.168 1.461 7.77 9.31 0.425
80778619 1.6484941 3014.721588 0.003523 2.082 1.371 1.856 12.02 3.51 0.9
81077799 9.2224114 3024.649054 0.00338 5.011 1.691 2.487 15.77 8.86 0.852
81178747 1.6647221 2521.649686 0.00795 1.392 1.022 1.079 10.5 5.52 0.913
81247740 1.3641482 2690.637842 0.00782 0.952 0.976 1.011 9.75 5.08 0.989
81247877 2.2012625 2688.491692 0.02569 2.175 0.863 0.832 14.54 8.15 0.495
81593515 2.5312823 1839.285714 0.00132 4.428 1.404 2.944 11.67 2.97 0.808
81744640 3.3138453 2250.009543 0.00355 3.863 1.219 1.37 8.9 7.29 0.0
81808065 7.5554044 2550.383201 0.00617 4.003 1.694 2.0 17.13 9.66 0.848
82302240 2.5057108 2964.80591 0.00317 1.962 1.631 2.44 14.98 3.75 0.99
82622707 2.3753009 2911.985168 0.009684 1.502 1.133 1.405 15.08 5.56 1.001
83092282 6.4025295 3006.078147 0.003815 3.923 1.321 1.394 9.39 11.42 0.54
83275782 2.6570006 2545.353155 0.00405 2.125 1.32 1.6 11.1 5.54 0.897
84339983 2.7908258 2548.173846 0.010069 2.233 1.369 1.426 15.61 6.49 0.871
84599716 5.3193755 2550.580295 0.006537 6.691 1.656 2.555 22.54 5.94 0.476
84788795 4.4996256 2541.636479 0.00495 2.497 1.322 1.49 11.43 8.45 0.88
85266608 5.1665549 2608.235785 0.004176 5.976 1.497 2.033 14.33 7.08 0.0
85429139 4.7427131 2738.474297 0.01356 3.115 1.252 1.465 18.6 8.74 0.83
85593751 3.7224626 2885.541633 0.019963 2.596 0.856 0.828 12.76 11.59 0.433
86075481 3.9010509 2911.429374 0.003018 4.274 1.331 2.708 16.23 4.24 0.873
86396382 1.0914167 2550.243082 0.01709 2.774 1.335 1.653 23.57 2.97 0.614
86419190 1.4893582 2385.193619 0.0086 1.286 1.085 1.133 11.46 4.98 0.944
86898676 2.9525486 2546.030839 0.00573 2.694 1.154 1.409 11.63 6.45 0.758
87827371 4.3988375 2547.250384 0.00848 1.305 1.081 1.242 12.48 9.33 1.031
87873211 5.8879518 3281.227232 0.000747 3.534 1.323 1.845 5.5 8.16 0.806
88266880 3.7984372 2817.983009 0.0045 4.539 1.468 1.945 14.23 5.99 0.525
88385463 3.1235179 2601.358946 0.01546 2.715 0.945 0.953 12.92 9.26 0.401
88460991 6.9603975 2961.921815 0.006218 3.734 1.136 1.325 11.4 12.08 0.669
88485645 2.5972551 2602.180529 0.009907 2.74 1.714 2.052 22.28 4.64 0.904
88529975 2.6085851 2606.194577 0.00861 1.573 1.267 1.351 13.67 6.39 0.973
88999533 5.0358501 2983.780715 0.003956 6.391 2.137 2.598 17.83 6.13 0.324
89043973 8.330174 2068.397736 0.008478 3.777 1.134 1.24 12.46 14.54 0.671
89256802 1.1759834 1411.560535 0.014881 0.993 0.318 0.62 8.24 5.16 0.973
89417257 3.6234424 3122.480944 0.003332 4.383 1.396 1.904 11.99 5.83 0.531
89544985 2.3372423 2089.046683 0.011568 1.449 0.911 0.901 10.57 7.97 0.903
90048949 5.015806 3090.855431 0.00447 5.154 1.569 2.423 17.67 5.91 0.72
90127880 3.0515894 2964.763408 0.005836 3.264 1.391 1.892 15.77 5.22 0.8
90156362 2.3519086 3121.855547 0.016808 1.43 1.202 1.463 20.69 5.41 1.048
90767677 1.6817287 2522.004048 0.01587 0.491 0.489 0.472 6.48 9.94 1.061
90850770 8.0016656 2043.768974 0.004892 4.561 1.316 1.519 11.59 12.15 0.572
90935909 4.2221583 3143.989118 0.007098 2.921 0.978 0.996 9.16 10.95 0.443
90935995 1.2245052 3148.794994 0.024584 1.091 0.717 0.686 11.73 6.28 0.902
91051152 7.9192605 2830.349006 0.021472 2.505 0.736 0.704 11.24 21.45 0.726
91324328 4.6588405 3115.369124 0.012845 1.429 0.82 0.785 9.7 14.0 0.962
92217989 4.6079976 2816.456562 0.00773 3.148 1.361 1.78 17.07 7.26 0.877
92352620 3.9502008 3176.993334 0.013914 4.444 1.337 1.518 19.53 7.63 0.0
92449173 2.1764875 3155.27651 0.008115 3.44 1.166 1.448 14.22 5.14 0.277
92590258 3.2422424 2965.819135 0.010616 3.166 1.251 1.316 14.78 7.55 0.543
92677094 4.5960377 2787.132209 0.005 4.744 1.582 2.308 17.8 5.87 0.728
92744152 1.1462769 2963.44296 0.004058 2.783 1.474 2.18 15.15 2.41 0.792
93093765 2.7961137 2327.015901 0.0055 1.604 1.083 1.138 9.2 7.54 0.916
94011343 4.407111 2331.60796 0.00914 2.134 1.017 1.102 11.49 10.32 0.881
95057860 3.5809733 1485.286309 0.03685 2.18 0.622 0.599 12.54 14.04 0.415
95191643 3.3458255 2987.101904 0.006065 3.821 1.375 1.749 14.86 5.99 0.613
95234976 5.4290881 2606.24439 0.00701 2.615 1.544 2.019 18.44 7.44 0.979
95337971 5.9471027 2626.883017 0.00354 1.544 0.603 0.58 3.77 20.11 0.81
95589845 3.5658043 2249.835617 0.01003 3.914 1.246 1.453 15.87 7.28 0.357
95660472 3.244299 2502.744728 0.005692 2.689 1.25 1.479 12.17 6.72 0.797
95709395 5.069043 2379.729414 0.00817 4.185 1.321 1.56 15.38 8.74 0.552
96074951 5.5609997 2912.415649 0.00917 4.204 1.006 1.471 15.36 9.0 0.644
96170689 9.6125545 2912.057185 0.00347 4.242 0.982 1.542 9.91 12.26 0.789
97165413 1.2710408 2986.445346 0.001115 1.113 1.207 1.442 5.25 3.65 0.952
97249514 4.7783263 2848.402483 0.005107 5.374 1.279 1.893 14.76 6.84 0.379
97279971 1.5304279 2987.356029 0.009499 2.951 1.35 1.65 17.54 3.74 0.594
97409519 3.372877 1327.053085 0.017164 2.634 1.104 1.145 16.36 8.55 0.724
97669493 8.4332312 2546.5996 0.00201 8.47 1.501 2.689 13.15 7.43 0.383
97714451 6.2356356 2541.87525 0.00247 5.544 1.305 1.785 9.68 8.73 0.275
97735908 4.1137862 3257.044778 0.005739 5.235 1.464 1.942 16.05 6.32 0.248
97766057 3.2532293 2363.368768 0.006232 5.148 1.3 1.993 17.16 5.06 0.292
97825640 3.1228396 2302.224996 0.02806 2.18 0.735 0.703 12.84 11.54 0.506
97866515 4.0681112 2545.314424 0.00215 3.284 1.413 1.822 9.21 6.61 0.785
97921547 2.8279716 2986.409366 0.014846 2.237 1.437 1.522 20.23 6.24 0.923
97925605 8.9913818 2973.681274 0.00332 6.905 1.301 1.783 11.2 11.14 0.0
98283926 2.2920348 2253.248463 0.010585 3.181 1.141 1.282 14.39 5.96 0.242
98545929 1.888231 2251.405758 0.004358 3.669 1.996 1.955 14.08 4.14 0.233
98620619 2.2088722 2910.632235 0.010149 3.178 1.427 1.829 20.09 4.39 0.744
98662211 4.2842284 2576.21659 0.01183 1.497 0.962 1.085 12.87 10.1 1.009
98669309 4.0035773 2552.707286 0.014274 2.096 0.973 1.023 13.33 10.28 0.873
99081059 3.4169475 2250.439665 0.00688 2.454 1.396 1.603 14.5 6.66 0.888
99097200 3.2371501 2601.148849 0.010147 3.351 1.112 1.277 14.03 7.47 0.444
99224131 2.6915614 2820.592337 0.007116 4.24 1.699 1.873 17.24 5.19 0.223
99572130 4.8504819 2603.782407 0.006852 4.996 1.55 2.111 19.06 6.61 0.625
99834321 8.1420107 3366.005379 0.00538 1.89 1.175 1.388 11.1 12.95 0.999
99834717 1.7063264 2632.745042 0.01098 1.359 0.869 0.836 9.56 6.86 0.848
99869022 3.6714717 3360.434669 0.00434 2.149 1.179 1.403 10.08 7.54 0.899
100014359 0.5045539 2088.500323 0.018806 1.006 0.807 0.769 11.5 3.23 0.8
100100827 0.9414525 3205.353322 0.011445 2.05 1.226 1.246 14.54 3.47 0.544
100264497 3.7724643 3148.145956 0.008796 2.099 1.226 1.387 14.19 7.87 0.934
100267480 0.87741 1681.75145 0.01205 0.472 0.643 0.622 7.44 5.35 1.047
100389539 4.2809767 2246.158055 0.00752 3.145 1.218 1.385 13.1 8.56 0.715
100566492 4.9549631 2040.905327 0.008236 5.957 1.553 2.048 20.28 6.91 0.127
100769500 4.5016419 2852.594597 0.002992 1.897 1.339 1.925 11.49 6.57 0.992
100909102 3.1106751 2852.086444 0.010899 3.129 1.047 1.192 13.57 7.64 0.466
101037590 8.7094632 2896.132645 0.00451 3.027 1.099 1.5 10.99 12.25 0.911
101569583 0.9909664 2549.014708 0.0051 1.077 1.406 1.799 14.01 2.61 1.016
101696403 1.6242109 2059.497032 0.01774 2.273 1.003 1.036 15.05 5.62 0.494
101721385 4.627664 2762.100336 0.00619 2.306 1.449 1.581 13.57 8.36 0.933
102030574 9.94915 1364.10083 0.02292 3.968 1.252 1.54 25.43 13.62 0.907
102159710 4.4972655 2801.039685 0.010422 3.461 1.01 1.103 12.28 10.43 0.339
102192004 4.2337078 2328.761216 0.00769 2.008 1.274 1.362 13.03 8.77 0.944
102264230 4.1591488 2470.147334 0.0128 3.54 1.026 1.12 13.82 9.8 0.229
102713734 3.397862 1839.453257 0.00996 4.502 1.33 1.759 19.15 5.95 0.401
102719996 9.7938352 2726.067196 0.006228 4.654 1.087 1.45 12.48 13.66 0.667
102808276 3.1420495 2912.905528 0.018254 2.669 0.788 0.757 11.16 11.02 0.0
103096524 3.2928068 2768.675673 0.01646 2.107 0.89 0.879 12.3 10.2 0.741
103751498 3.7146478 2600.117319 0.01262 3.835 1.109 1.274 15.62 8.2 0.134
104024556 2.0219583 3064.168409 0.01004 2.681 1.725 1.827 19.97 4.42 0.805
104986789 3.4580018 2911.4801 0.010218 2.623 1.181 1.678 18.5 6.06 0.927
106224627 3.3412415 2820.543866 0.01236 1.938 0.916 0.898 10.89 10.17 0.802
106940971 5.412802 2385.73448 0.00386 4.168 1.271 1.679 11.38 8.37 0.651
107340585 2.6889686 2251.837973 0.01093 2.677 1.265 1.318 15.03 6.68 0.689
111108561 2.635737 2443.478986 0.0215 2.207 0.928 0.93 14.87 8.42 0.687
111991770 3.752062 1599.445086 0.0095 3.68 1.302 1.42 15.09 7.81 0.455
112037211 4.3636327 2352.703569 0.01041 2.407 0.854 0.824 9.17 12.94 0.587
112099249 5.17958 1604.17084 0.00762 4.524 1.345 1.685 16.04 8.25 0.547
112110888 1.9491813 2963.442749 0.01167 3.119 1.194 1.398 16.47 4.99 0.4
112316665 3.7494409 2252.521548 0.00486 2.452 1.746 1.752 13.32 6.98 0.891
112604564 4.5768651 2233.316814 0.010869 3.559 1.433 1.634 18.59 8.0 0.751
113648563 2.0325685 2060.316071 0.01826 1.312 0.833 0.801 11.8 7.93 0.92
114181798 2.7022764 2058.994886 0.0112 2.856 1.108 1.454 16.78 5.81 0.769
114299824 4.2041585 2250.356487 0.01208 2.124 1.055 1.098 13.17 10.16 0.886
114422211 5.0989519 3279.448492 0.004236 2.118 1.152 1.277 9.07 10.23 0.91
114749636 4.60273 2112.51218 0.00714 4.023 1.198 1.384 12.75 8.94 0.37
114947483 3.3787501 2794.556309 0.00948 1.837 0.643 0.618 6.57 13.23 0.567
115242351 5.6748327 2093.605469 0.00839 1.783 0.95 1.027 10.26 12.82 0.957
115451738 2.0791159 2911.473563 0.015911 6.857 0.944 1.025 14.11 6.56 0.0
115453244 3.8229149 2544.238408 0.01178 3.171 1.032 1.271 15.04 8.18 0.669
115524421 8.8036803 2735.852814 0.00836 2.997 0.938 0.922 9.2 19.04 0.688
116156517 5.36777 2108.86073 0.00665 4.271 1.544 1.709 15.2 8.73 0.592
116242971 5.0316309 2760.489728 0.005454 5.604 1.559 2.097 16.89 6.83 0.414
116264089 1.306188 2391.063502 0.024746 1.418 0.886 0.844 14.48 5.72 0.835
116631353 4.9218915 2845.197517 0.006245 6.715 1.701 2.722 23.46 5.34 0.522
117892246 3.2601896 2600.94115 0.01157 3.835 1.093 1.31 15.38 7.27 0.0
117979897 3.3106692 2174.840517 0.00919 3.703 1.173 1.303 13.62 7.57 0.0
118308828 3.7353995 2301.93331 0.00236 1.836 1.189 1.51 8.0 7.11 0.946
118406995 8.7614828 3019.659941 0.0042 3.301 1.421 1.842 13.02 10.91 0.92
118573065 4.8667353 2164.646167 0.00637 0.728 0.972 1.024 8.92 11.69 1.055
118603213 1.8592079 2277.023695 0.00315 2.212 2.052 2.723 16.67 2.97 0.962
118956453 2.3447752 2279.602393 0.01534 1.814 0.976 1.011 13.65 7.29 0.853
118963720 7.4603194 2535.991914 0.00307 2.516 1.357 1.888 11.41 9.42 0.971
119178132 1.6064494 2689.095962 0.02698 0.946 0.649 0.629 11.26 7.95 0.993
119585136 2.2054776 2663.422584 0.02828 1.633 0.563 0.538 9.87 10.94 0.496
120033290 2.265394 1682.073691 0.00454 3.478 1.25 1.906 14.01 4.1 0.699
120610833 3.1260778 1354.773243 0.011384 1.719 0.907 0.896 10.43 9.72 0.86
120757718 3.0300715 2422.690639 0.021795 2.547 0.87 0.839 13.51 10.03 0.326
120916706 0.5568095 2116.147851 0.045141 0.971 0.481 0.452 10.47 4.94 0.483
121625070 2.1271199 2359.016777 0.01496 2.386 0.996 1.038 13.85 6.7 0.553
121660904 4.8854844 2422.843797 0.007009 5.233 1.487 2.075 18.95 6.67 0.559
122418622 3.052529 2300.699564 0.01409 3.333 1.289 1.412 18.28 6.83 0.559
122441491 3.7970076 2420.412953 0.016422 2.526 0.881 0.852 11.9 11.53 0.519
122596693 3.5256535 2420.667731 0.023883 2.511 0.833 0.797 13.44 11.51 0.432
122695048 4.841688 2912.831385 0.026367 2.687 0.978 1.031 18.26 11.6 0.803
122785299 8.8849511 2392.140389 0.016967 1.996 0.915 0.918 13.05 19.08 0.982
122798633 4.2240015 2983.882874 0.035494 1.605 0.602 0.578 11.88 16.07 0.881
123233041 3.5224751 2445.304166 0.008602 3.28 1.313 1.537 15.55 6.94 0.699
123495874 7.8914271 2776.680872 0.009822 4.265 1.114 1.251 13.52 13.82 0.504
123627908 5.9016526 2227.261848 0.00245 2.417 1.382 1.646 8.89 9.3 0.925
124095888 1.1258127 2331.195756 0.00144 0.374 1.16 1.241 5.14 3.85 1.025
124174267 4.7343852 2330.174264 0.01244 4.468 1.177 1.523 18.53 8.23 0.46
124206468 7.0924883 2329.732281 0.00554 2.869 1.351 1.515 12.3 11.34 0.892
124379043 1.962292 2227.308665 0.02091 2.935 1.16 1.194 18.83 5.81 0.19
124778445 1.6751568 2203.395868 0.017781 2.272 0.943 0.938 13.64 6.21 0.293
125366299 2.8583729 3392.427201 0.011829 1.236 1.007 1.136 13.47 7.48 1.026
125367522 4.6474314 2849.216859 0.002652 8.452 2.029 3.569 20.05 4.16 0.391
125424836 3.2806578 2330.610153 0.00982 2.93 1.087 1.284 13.88 7.44 0.679
125552076 2.0436029 2631.884549 0.01298 1.513 1.01 1.073 13.34 6.34 0.934
125563127 9.9872075 2971.064943 0.002884 2.861 1.421 1.685 9.87 13.02 0.934
125739286 4.5111234 2351.553003 0.01117 4.525 1.459 1.648 19.0 7.91 0.392
126225595 4.4836616 2440.496405 0.00342 3.542 1.342 2.205 14.07 5.72 0.883
126572546 2.3018922 2301.551019 0.00126 3.706 1.782 4.157 16.09 2.14 0.955
126982221 2.4704071 2493.470036 0.04145 0.948 0.41 0.391 8.69 14.6 0.956
126982911 2.9944742 3210.87087 0.0035 3.1 1.135 1.34 8.65 6.81 0.53
127530399 7.133518 2359.008313 0.01821 3.006 0.777 0.739 10.88 19.39 0.381
127895118 3.2970252 2965.923212 0.00655 2.279 1.808 1.641 14.49 6.92 0.885
128531633 8.2197647 2358.587889 0.00104 1.673 1.55 1.967 6.92 10.08 0.997
129004637 7.1603723 2843.27509 0.009174 4.672 1.149 1.442 15.07 11.35 0.514
129458276 6.1030299 3140.927713 0.013335 3.689 1.203 1.373 17.29 10.89 0.712
129711632 1.1602698 3178.78732 0.018692 0.489 0.698 0.671 10.01 6.14 1.087
129890791 7.0857491 2355.756466 0.002227 5.047 1.272 1.952 10.05 8.62 0.676
129979528 1.2198382 2883.198788 0.01216 2.834 1.612 1.544 18.57 3.65 0.207
130349701 2.8798613 2248.445126 0.00482 4.111 1.291 1.624 12.3 5.71 0.137
131348451 9.7355768 2272.510411 0.00259 5.954 1.122 1.838 10.2 10.85 0.595
131419624 7.2611991 2276.067282 0.00398 3.389 1.242 1.846 12.71 9.19 0.905
132313173 4.9873145 2967.078218 0.016931 2.343 0.923 0.919 13.04 13.01 0.8
132611413 2.5245706 2358.125475 0.00482 3.741 1.247 1.657 12.54 5.07 0.442
133129971 4.3437796 2303.206061 0.00775 2.774 1.207 1.413 13.57 8.44 0.832
133512515 9.7929019 2330.737173 0.0061 3.362 1.208 1.414 12.04 14.51 0.86
133655284 2.6101478 2964.540864 0.002844 4.365 1.553 2.589 15.06 3.57 0.731
133850380 6.9153868 3002.897395 0.005765 6.156 1.705 1.979 16.39 9.22 0.091
134183038 4.9182798 2966.387883 0.02062 3.793 1.081 1.184 18.54 10.55 0.423
134528212 1.6041616 2989.286186 0.019169 2.509 1.11 1.484 22.4 4.02 0.808
134537478 1.7100122 2987.847958 0.01268 1.79 1.185 1.421 17.46 4.48 0.938
134596619 3.7247256 2988.572916 0.005875 1.582 1.44 1.663 13.91 6.87 1.008
135267558 3.6479472 2736.090495 0.00947 1.683 1.086 1.182 12.55 8.67 0.966
136504576 1.5245307 1594.21547 0.00181 2.066 1.294 2.214 10.28 2.74 0.938
136998882 3.3401814 2658.750228 0.00496 2.452 1.007 1.071 8.23 8.8 0.661
137020480 3.4645195 2661.055081 0.00041 4.649 1.674 2.393 5.29 4.78 0.595
137402055 1.9737719 2391.459891 0.03235 2.177 0.75 0.717 14.06 8.4 0.0
137683938 3.2903136 2393.659836 0.015334 1.747 0.586 0.56 7.56 13.92 0.575
137881699 2.9720774 2633.496924 0.00644 4.41 1.43 1.816 15.9 5.4 0.293
137899948 2.4552388 2420.803667 0.04413 1.732 0.628 0.604 13.85 10.85 0.683
137903329 7.3405675 2423.155978 0.01114 3.256 1.14 1.329 15.3 12.5 0.836
138294130 3.0565259 2716.992394 0.0088 4.145 1.298 1.55 15.86 6.24 0.0
138329479 2.3745416 2767.712267 0.01059 3.17 1.096 1.299 14.59 5.94 0.392
138364831 1.6255124 2391.112176 0.010095 2.659 0.971 0.997 10.93 5.78 0.0
138475192 2.9594596 2912.976233 0.00214 0.706 1.031 1.12 5.65 7.82 1.018
138644215 1.5449334 2420.580429 0.004942 1.104 1.26 1.389 10.65 4.37 0.994
138727432 6.8646554 2139.838276 0.00509 4.725 1.187 1.348 10.49 11.94 0.0
139104940 3.003901 2422.453454 0.010093 3.875 1.191 1.37 15.01 6.78 0.0
139357541 4.4781603 2063.3541 0.00434 1.577 1.176 1.307 9.39 9.23 0.978
139375960 5.33155 1793.27728 0.00422 6.191 1.492 2.108 14.94 6.96 0.153
139445621 6.409365 2199.897242 0.0113 1.707 1.093 1.13 13.11 13.23 1.006
139528693 2.1751729 2175.58961 0.007781 4.792 1.499 1.914 18.42 4.22 0.0
139707575 8.31001 2987.838206 0.005667 7.754 1.681 2.458 20.18 8.35 0.35
139733308 4.7633952 2174.695544 0.013161 3.008 0.884 0.855 10.69 13.38 0.152
140067837 6.6314357 2065.405366 0.010551 2.543 1.018 1.075 12.04 13.9 0.855
140287227 5.4139736 2221.426139 0.0084 2.952 1.243 1.882 18.82 7.41 0.958
140691463 2.0845434 1543.338324 0.012505 2.017 0.994 1.069 13.04 6.41 0.768
140740440 3.7521603 2985.504594 0.005473 2.1 1.079 1.22 9.84 8.54 0.875
141202786 2.1808015 2663.478353 0.02379 1.343 0.547 0.517 8.69 11.2 0.722
141363913 3.477756 3009.873434 0.001177 1.999 1.772 3.063 11.46 3.82 0.997
141395223 3.7442969 2985.463213 0.006943 1.378 0.894 0.875 7.95 11.18 0.941
141762491 8.9109435 2918.835052 0.00985 1.876 1.23 1.548 16.76 12.52 1.044
141768070 2.7863813 1569.617192 0.011629 1.842 0.938 0.957 11.26 8.53 0.831
141933255 3.356169 2984.307515 0.007442 1.434 1.05 1.113 10.47 8.61 0.975
142211778 3.052057 3016.846502 0.009403 3.482 1.084 1.28 13.54 7.1 0.297
142394656 8.157721 3359.607231 0.010273 3.788 0.888 0.864 9.55 18.97 0.0
142532090 9.3202467 2222.401832 0.0022 4.963 1.276 1.632 8.35 12.39 0.594
142628514 2.6269521 1514.633837 0.01201 3.503 1.518 1.728 20.65 5.33 0.621
142784687 3.1711207 2603.650328 0.008505 3.628 1.161 1.306 13.14 7.31 0.063
142916753 5.1491091 2979.307311 0.008719 4.667 1.355 1.429 14.56 9.72 0.0
143072696 5.8679992 2223.399542 0.00455 5.605 1.528 2.076 15.27 7.6 0.496
143257768 1.6622263 2058.716872 0.01256 3.415 1.341 1.669 20.4 3.9 0.417
143526233 6.9615164 2985.848349 0.006492 2.403 1.166 1.293 11.36 12.49 0.923
143687316 3.5414837 2912.108394 0.008294 3.102 0.975 1.023 10.17 9.47 0.127
143724857 4.4722598 2964.285192 0.003607 4.066 1.282 1.476 9.67 8.41 0.359
143994382 4.5425274 2991.385346 0.00867 2.92 1.256 1.338 13.59 9.31 0.766
144037593 4.160454 2981.589903 0.010349 2.572 1.082 1.173 13.02 9.53 0.791
144065872 2.1846669 2084.58501 0.011708 2.865 1.088 1.195 14.11 6.1 0.384
144301052 3.7440143 2090.755451 0.001774 2.995 1.343 1.607 7.38 6.97 0.75
144301273 2.7509863 2062.452226 0.010687 1.999 0.974 1.016 11.46 8.06 0.798
144310492 4.1225477 1920.968885 0.00576 2.206 1.19 1.432 11.86 8.01 0.921
144467913 2.9526508 2248.8939 0.00932 2.503 1.342 1.707 17.98 5.6 0.91
144486060 1.4798437 2226.526882 0.00309 2.702 1.121 1.46 8.85 3.89 0.532
144628120 3.2379325 2251.668032 0.00834 3.112 1.195 1.234 12.29 7.92 0.454
145038729 2.6085023 2989.705326 0.010432 1.921 1.131 1.298 14.46 6.4 0.918
145163386 3.8074213 2966.545076 0.008644 4.478 1.078 1.524 15.46 6.9 0.276
145750719 3.5608112 2468.532701 0.00489 3.389 1.137 1.368 10.44 7.49 0.532
145804834 3.5911377 3090.248705 0.01385 1.623 0.99 1.023 13.13 9.62 0.964
145910571 2.3626917 2277.156063 0.00728 2.938 1.79 1.716 15.97 5.28 0.676
146589986 5.6643704 2283.828685 0.003492 3.809 2.74 2.784 17.95 6.72 0.882
146664561 2.7302636 2305.560437 0.00941 2.645 1.215 1.411 14.93 6.22 0.771
146841337 4.2672965 2324.019017 0.00934 3.108 1.364 1.72 18.13 7.14 0.865
147125706 3.4813976 2221.43807 0.0218 2.694 1.324 1.423 22.92 7.46 0.869
147203645 5.0611315 2065.316593 0.005276 1.556 0.952 0.955 7.57 12.77 0.942
147284470 2.9905745 2064.314222 0.011084 2.094 1.029 1.141 13.11 7.73 0.853
147456499 1.2558789 2140.202044 0.02226 1.795 0.866 0.838 13.64 5.57 0.506
147723246 6.6819653 2352.202579 0.0091 4.357 1.362 1.695 17.64 9.76 0.715
147761049 4.7155974 2600.067684 0.011242 3.475 1.251 1.561 18.06 8.17 0.781
147797743 3.691559 2940.374302 0.016316 2.721 1.011 1.06 14.76 9.52 0.659
147857396 9.3803217 2222.277749 0.0086 4.508 1.094 1.233 12.48 15.64 0.478
147950620 2.3106428 3367.07216 0.006911 1.294 0.939 0.944 8.56 7.63 0.93
147977348 5.0037754 2205.304175 0.006895 3.653 1.538 2.023 18.32 7.03 0.855
148497855 3.2783445 2301.580236 0.00314 3.657 1.231 1.431 8.75 6.96 0.305
148667071 1.161347 2963.721518 0.00432 2.471 1.32 1.59 11.4 3.21 0.622
148691985 1.2864856 3092.410385 0.104433 1.328 0.476 0.454 16.0 8.56 0.654
148772620 3.9417247 2358.598278 0.00277 5.762 1.193 2.41 13.84 4.62 0.59
149603524 4.4119378 3187.916571 0.015062 3.65 1.188 1.239 16.59 9.68 0.411
149918151 1.540776 2632.94338 0.02731 1.705 0.726 0.694 12.51 7.27 0.512
149995163 4.8709815 2604.923601 0.01238 4.437 1.323 1.819 22.08 7.3 0.699
150006846 9.6995203 2513.678245 0.01259 3.998 0.924 0.985 12.05 18.93 0.442
150074121 1.2222265 2911.031517 0.007777 1.595 0.987 1.574 15.14 3.04 0.971
150388393 6.5846694 2659.91131 0.02246 2.572 1.006 1.023 16.73 14.47 0.881
150430484 5.1543182 2389.364571 0.00243 0.89 0.796 0.756 4.07 15.38 0.99
150437346 1.3926549 2363.006828 0.007098 2.001 1.076 1.293 11.88 4.16 0.769
150476057 5.0859973 2739.415504 0.0094 1.594 1.391 1.644 17.39 8.45 1.042
150531994 2.7702532 2386.624188 0.01079 3.748 0.906 0.891 10.1 9.01 0.0
150907983 9.4321076 2878.774673 0.007052 3.852 1.336 1.474 13.5 14.04 0.784
151483286 4.0397189 2245.632019 0.01511 3.655 1.065 1.176 15.76 9.27 0.248
151920165 3.4671474 2303.974235 0.00477 2.405 1.234 1.617 12.18 6.39 0.902
151930063 5.2201338 2963.999386 0.00604 2.584 1.538 2.391 20.26 6.12 1.004
152005053 1.3847905 2251.753886 0.00415 2.657 1.396 2.006 14.1 2.91 0.806
152476657 3.6112621 2166.483051 0.005684 3.538 1.5 1.651 13.58 6.87 0.626
153937417 4.1596837 2608.48447 0.0179 2.597 0.694 0.666 9.71 14.48 0.0
153978165 6.0835972 2662.383448 0.00846 2.133 1.067 1.29 12.94 11.11 0.967
154014059 8.3221959 2651.416456 0.00446 2.771 1.297 1.562 11.38 12.06 0.929
154126149 3.8951475 2657.89795 0.00897 1.386 1.246 1.524 15.75 7.35 1.041
154220877 2.0034478 2634.535127 0.02466 1.285 0.653 0.628 10.76 9.23 0.863
154293917 6.6080989 1978.133817 0.00674 3.928 1.264 1.444 12.93 11.09 0.656
154400369 3.8861815 2384.065789 0.00588 2.565 0.979 1.414 11.83 7.3 0.876
154872375 8.0277431 3337.864504 0.005709 5.005 1.123 1.169 9.63 15.0 0.0
154926644 2.7897577 3336.036755 0.00336 3.375 1.719 2.895 18.31 3.45 0.919
155419920 3.6470909 2358.158702 0.00942 2.383 1.183 1.557 16.48 6.78 0.935
155867025 2.1547472 2911.46982 0.049552 1.658 0.536 0.507 12.3 11.26 0.464
155873992 4.9513106 2606.149028 0.008624 4.17 1.151 1.385 14.03 9.25 0.4
155898758 4.0384773 2687.087393 0.00811 1.185 0.729 0.698 6.85 13.76 0.954
155949264 0.7748443 2716.685508 0.02102 0.431 0.578 0.783 12.39 3.78 1.114
155993822 4.0944492 2164.974049 0.00589 4.233 1.184 1.47 12.3 7.75 0.258
156002449 5.2848691 2092.324667 0.027277 4.773 1.188 1.329 23.93 10.18 0.0
156075294 5.7217124 2092.786742 0.005456 3.773 1.037 1.125 9.06 12.11 0.252
156172268 4.6391531 2245.466695 0.0141 3.239 1.093 1.136 14.71 10.62 0.562
156648452 3.4936188 2687.370442 0.00973 3.355 1.162 1.342 14.44 7.59 0.553
156999527 4.3930669 2244.550352 0.01111 2.33 1.175 1.379 15.86 8.64 0.931
157088184 7.2654708 2244.780823 0.01393 3.568 1.0 1.069 13.76 14.77 0.593
157218656 2.8622679 2768.021818 0.01444 2.646 1.478 1.547 20.27 6.25 0.834
157225097 2.5267353 2667.101712 0.017544 2.265 0.855 0.822 11.88 9.01 0.414
157230659 7.5337657 3019.14123 0.004697 5.584 1.193 1.502 11.23 11.42 0.0
157572174 6.6269971 2967.674019 0.005105 3.937 1.191 1.473 11.48 10.69 0.679
157586003 3.3326189 2391.184996 0.008311 3.562 1.276 1.61 16.01 6.33 0.648
157655504 3.9589903 2253.079498 0.01319 3.5 1.38 1.754 21.97 6.69 0.81
158022899 3.8863969 2687.461371 0.00334 3.906 1.194 1.533 9.67 7.2 0.481
158167408 5.2410659 2423.780179 0.008947 3.011 1.173 1.355 13.98 9.88 0.806
158170594 1.7208555 2421.32991 0.010014 1.835 1.148 1.327 14.48 4.77 0.886
158297421 3.9228016 2036.472812 0.031511 1.874 0.708 0.679 13.14 13.75 0.807
158325942 2.612273 2441.513501 0.00768 3.005 1.183 1.41 13.48 5.99 0.62
158388163 4.2253498 2394.539688 0.007241 2.77 0.975 1.006 9.34 10.84 0.563
158617175 5.7158895 2686.227148 0.02205 2.437 0.854 0.815 13.2 15.66 0.747
158623531 7.8728937 1355.73229 0.014639 3.76 0.978 1.041 13.74 15.88 0.523
158697949 3.9592516 1484.978133 0.00316 3.269 1.28 1.403 8.6 8.15 0.589
159054620 8.0276821 2391.6426 0.011272 2.957 1.003 1.078 12.48 15.67 0.809
159098316 3.578757 2422.607769 0.011392 3.181 0.977 0.998 11.62 9.79 0.0
159117779 4.4716261 2634.597943 0.005 6.451 1.594 2.5 19.28 5.34 0.384
159332859 4.4817684 2760.398697 0.02118 2.186 1.28 1.314 20.86 9.45 0.976
159438097 4.8952783 2914.077004 0.00473 5.325 1.312 1.75 13.13 7.59 0.0
159725995 3.7705865 2394.278533 0.01279 3.915 1.153 1.392 17.18 7.68 0.4
159742538 3.5539283 2767.927156 0.009368 3.634 1.478 1.864 19.68 5.99 0.758
159951311 5.9242661 2169.574874 0.011796 2.889 0.861 0.827 9.8 15.85 0.455
159989004 3.5746058 2169.865852 0.00604 1.153 1.262 1.427 12.09 7.45 1.032
160148385 3.4252567 1354.319792 0.014205 2.451 1.008 1.061 13.8 9.03 0.737
160347548 3.994474 2221.167853 0.01409 4.436 1.261 1.544 19.99 7.41 0.316
160432093 3.9914012 2828.685263 0.008892 4.258 1.386 1.71 17.59 6.9 0.529
160442729 4.3664669 3086.317717 0.026747 2.004 0.606 0.58 10.34 16.42 0.619
160522555 1.3071566 1621.988687 0.0031 1.108 1.008 1.043 6.34 4.84 0.915
160578764 2.8786641 2355.488108 0.00871 2.207 1.129 1.296 13.19 6.84 0.856
160618074 5.201975 2911.749689 0.00499 1.175 0.966 1.105 8.51 11.3 1.018
160708862 3.3448404 2358.767146 0.0133 3.322 1.996 1.72 21.63 6.89 0.673
160930264 1.9242952 1680.862806 0.01269 3.075 1.306 1.408 17.3 5.06 0.377
161003569 3.5115357 2688.544439 0.00929 3.527 1.083 1.241 13.04 8.05 0.301
161223358 0.5153654 2062.019708 0.037198 1.0 0.65 0.626 13.17 3.74 0.758
161299119 2.7188122 2384.53548 0.01215 2.182 1.136 1.615 19.41 5.3 0.967
162289289 3.8212977 2826.449559 0.013608 2.458 0.935 0.937 11.92 10.73 0.659
162577468 3.676651 2710.833713 0.00428 3.663 1.343 1.755 12.53 6.3 0.687
162689341 2.1747062 2717.232201 0.011173 2.846 1.161 1.286 14.82 5.77 0.511
162802770 4.880964 2283.404103 0.003386 1.612 1.186 1.307 8.29 9.81 0.97
162922904 3.8186276 2331.431765 0.00324 4.282 1.414 1.903 11.81 6.06 0.581
163030461 2.5543095 2330.064618 0.01868 2.239 0.989 0.99 14.75 7.92 0.691
163260812 4.7323433 3015.103725 0.015682 4.104 1.268 1.359 18.56 9.45 0.349
164150537 6.1600755 2850.541356 0.01893 1.808 1.049 1.166 17.5 12.33 1.035
164260243 1.8478843 2852.11669 0.011766 2.809 1.646 1.766 20.9 4.24 0.741
164892194 3.024111 2392.686784 0.007559 2.721 1.198 1.388 13.16 6.73 0.751
165202476 2.9093856 2168.476368 0.04516 2.075 0.602 0.577 13.38 12.55 0.32
165297570 2.9895092 2610.390465 0.012118 3.35 1.383 1.681 20.18 5.79 0.726
165312726 8.3106603 2614.499062 0.009717 1.651 0.892 0.854 9.18 19.47 0.975
165414210 3.2856588 2630.841495 0.01791 2.384 0.858 0.825 12.04 10.71 0.506
165431806 4.4100654 2635.328178 0.00645 2.362 1.001 1.09 9.55 10.38 0.801
165464482 4.3345378 2657.9546 0.01 3.336 1.278 1.46 15.92 8.32 0.718
165468291 4.754432 2662.673642 0.01313 2.147 0.957 0.963 12.04 12.18 0.853
165667705 3.2782956 2329.066407 0.00828 3.38 1.078 1.251 12.42 7.61 0.379
165682741 4.2916798 2845.747089 0.009377 3.088 1.255 1.474 15.57 8.14 0.789
165723070 1.7213564 2714.521101 0.01189 2.035 0.891 0.872 10.37 6.67 0.419
165948070 4.3686174 2815.454832 0.00373 2.943 1.239 2.236 14.9 5.4 0.952
165965790 2.0478359 3284.719845 0.040591 1.559 0.656 0.631 13.86 9.35 0.764
165985431 3.6566206 1895.099104 0.02173 2.557 0.8 0.765 12.3 12.12 0.299
165987272 7.8456075 2658.642419 0.00702 5.892 1.412 1.575 14.39 11.84 0.0
165989915 2.6292572 2662.837468 0.00379 1.582 1.194 1.431 9.61 5.94 0.956
166220082 0.8102219 2059.423389 0.00082 0.737 1.469 1.917 5.99 2.17 1.003
166495921 3.3522572 3149.719129 0.006919 1.934 1.177 1.345 12.21 7.4 0.931
166833457 2.9626402 2168.63923 0.027118 1.91 0.821 0.773 13.88 10.52 0.758
166836920 5.7525822 2135.796019 0.005272 5.401 1.342 1.661 13.16 8.97 0.0
167597352 5.3305676 2350.579902 0.00582 2.887 1.445 2.094 17.43 6.93 0.96
167714124 4.162733 2222.321706 0.01287 3.319 1.091 1.301 16.09 8.62 0.662
167720788 7.809463 3033.568724 0.011239 4.133 1.156 1.352 15.64 12.86 0.658
168158622 1.7687528 2988.602324 0.00414 1.471 1.355 1.676 11.77 4.06 0.974
168384845 3.8996784 1563.068798 0.00342 4.668 1.53 2.085 13.3 5.76 0.565
168699373 4.3011975 2688.443452 0.02205 2.982 0.922 0.913 14.78 11.87 0.404
168751223 4.7150942 2167.334911 0.00746 2.436 0.578 0.554 5.22 17.78 0.0
168936945 2.4404127 2984.192328 0.067496 1.354 0.504 0.473 13.41 12.82 0.852
169226822 4.1779929 3261.126509 0.012544 4.144 1.12 1.311 16.01 8.65 0.0
169249234 7.1858029 2527.431854 0.011192 4.254 1.052 1.137 13.12 14.01 0.214
169448297 2.1473577 2199.697082 0.0023 2.706 1.3 2.035 10.64 3.76 0.859
170102285 2.9444284 2230.32355 0.02048 2.43 0.854 0.819 12.79 10.01 0.379
170634116 3.6623918 2174.669346 0.012254 3.767 1.477 1.549 18.71 7.35 0.515
170849515 1.9416366 1438.147508 0.032945 1.932 0.645 0.622 12.31 9.1 0.0
171646471 1.1606902 2635.559804 0.03245 1.232 0.557 0.529 10.39 7.23 0.63
171922657 5.01345 2958.667743 0.007627 3.437 0.99 1.049 9.99 11.71 0.285
172518755 3.2087149 3279.071213 0.00196 1.639 1.49 2.051 9.91 5.1 0.989
172598832 3.2633165 2201.975798 0.005012 5.281 1.621 2.189 16.9 4.97 0.239
173176491 3.2337884 2879.842983 0.009188 2.102 1.272 1.615 16.89 6.17 0.966
173640199 7.7614672 2972.603908 0.00311 4.156 1.249 1.373 8.35 12.94 0.543
173711153 3.1315583 2879.183744 0.00514 3.737 1.196 1.607 12.56 5.95 0.546
173824688 4.7131119 2963.254463 0.010493 5.529 1.247 1.964 21.95 6.48 0.488
173979859 3.613799 2386.531727 0.00949 3.323 1.423 1.536 16.32 7.26 0.672
175477257 4.2695675 2090.953132 0.00861 3.7 1.1 1.266 12.81 9.03 0.388
175604949 2.648845 2250.187809 0.01677 2.131 0.867 0.836 11.81 9.19 0.589
175772482 2.8386215 2695.204858 0.01527 2.333 1.006 1.047 14.12 8.07 0.719
176220787 5.2153551 3229.473096 0.005216 5.545 1.571 1.973 15.54 7.46 0.284
176442805 3.6520005 2278.576518 0.00459 3.638 1.661 1.885 13.93 6.27 0.696
176685457 4.4352884 2272.947539 0.00641 1.89 1.226 1.355 11.83 8.98 0.959
176772671 1.332532 2988.781935 0.036245 1.603 0.61 0.588 12.21 7.35 0.302
176861415 8.6738593 2871.681397 0.005327 2.582 1.422 1.735 13.81 11.52 0.975
176899385 3.8529962 2880.674867 0.00914 3.36 1.461 1.533 15.99 7.65 0.668
176956893 6.9067783 3072.630222 0.0009 6.211 1.706 2.746 8.98 6.64 0.677
178162579 3.5514016 2225.449603 0.00848 2.207 1.101 1.239 12.45 8.16 0.871
178217113 2.9956366 3256.812967 0.007778 2.287 1.228 1.378 13.26 6.79 0.856
178284730 2.2359865 2146.100495 0.019058 1.525 0.87 0.829 12.48 8.29 0.869
178289267 2.3506186 2167.711102 0.01594 2.369 0.957 0.946 13.02 7.75 0.482
178367144 3.4091568 2965.700001 0.016294 3.207 1.173 1.203 16.75 8.36 0.47
178577607 1.532427 2212.235792 0.02902 2.351 1.063 1.202 22.34 4.75 0.702
178709444 3.4716808 2329.505631 0.030625 1.382 0.455 0.43 8.21 17.25 0.758
178879588 3.0566277 2145.468004 0.012518 2.393 1.003 1.048 12.79 8.47 0.701
179317684 4.2311173 1544.670293 0.007261 4.353 1.415 1.627 15.12 7.6 0.374
179687771 5.124162 2278.833839 0.00663 4.651 1.262 1.672 14.85 8.08 0.505
179715231 4.319754 2351.899577 0.01091 2.78 1.077 1.225 13.96 9.34 0.779
180991313 2.2088214 2329.30801 0.00777 2.544 1.102 1.195 11.49 6.17 0.578
181208298 2.9193825 3008.643088 0.011876 1.507 1.022 1.065 12.66 8.13 0.966
181748381 5.4920894 3013.716939 0.003962 2.934 1.248 1.498 10.28 9.42 0.837
181949561 4.0548695 2694.285977 0.023163 2.806 0.926 0.916 15.21 11.39 0.518
182405015 3.1122402 2966.48027 0.01417 2.467 1.138 1.179 15.31 7.94 0.763
183120439 2.2554459 2062.718052 0.005284 1.668 1.1 1.256 9.96 5.95 0.91
183532609 8.1587261 3202.792714 0.015337 4.288 0.971 0.991 13.38 17.04 0.0
183675732 5.4820954 2091.224648 0.008403 4.438 1.092 1.248 12.47 10.8 0.0
184240683 1.6284296 1355.508072 0.013773 2.367 1.031 1.085 13.88 5.43 0.45
184295571 1.9804293 2771.820972 0.00183 2.802 1.22 1.325 6.18 5.35 0.345
184733148 2.959842 2907.47233 0.011248 2.53 1.028 1.135 13.12 7.72 0.698
184739529 9.3568116 2895.572362 0.028673 1.117 0.758 0.705 13.03 24.16 1.107
184801054 0.6593681 3013.850462 0.020252 0.395 0.59 0.561 8.72 4.76 1.083
184892124 1.9827515 2552.222387 0.137107 1.213 0.297 0.306 12.34 14.5 0.732
186292194 3.2403602 2876.908195 0.009687 3.216 1.322 1.399 15.02 7.23 0.579
186459119 6.534605 2968.501117 0.00653 2.957 1.108 1.356 11.96 11.22 0.854
186470510 3.5105859 2963.833605 0.003465 3.017 1.478 1.575 10.11 7.03 0.71
186470968 2.7805098 2990.290039 0.0158 1.547 0.686 0.659 9.03 11.14 0.783
186614891 4.084447 2902.81919 0.020681 1.829 0.934 0.938 14.72 11.21 0.938
186810676 9.4852479 2901.013491 0.032417 2.713 0.633 0.609 11.97 26.57 0.636
186989177 3.645356 2908.949571 0.004942 4.787 1.187 1.742 13.36 6.06 0.272
187416256 4.3887257 2816.804217 0.00582 3.243 1.02 1.115 9.28 10.19 0.438
188001223 5.7415661 2846.665072 0.005879 1.414 1.14 1.406 11.76 10.03 1.028
188570092 7.327945 2457.973621 0.01371 2.896 0.764 0.729 9.31 19.92 0.434
188876052 3.076329 2827.429945 0.009491 3.902 1.318 1.499 15.93 6.51 0.219
189625051 4.90969 2257.22089 0.005074 5.414 1.575 2.07 16.08 6.83 0.43
189852832 3.8960447 1860.700619 0.01334 2.15 0.944 0.956 12.04 10.69 0.808
190250689 1.4658218 1866.749372 0.0087 1.294 1.081 1.254 12.76 4.45 0.972
190479710 8.4843917 2849.845852 0.00563 4.224 1.074 1.247 10.21 14.38 0.53
190496853 4.6616079 3010.013606 0.011972 4.007 1.569 1.665 19.87 8.2 0.624
190643105 9.6742544 3008.968908 0.002923 6.594 1.809 2.962 17.47 7.86 0.791
190822775 1.8021196 2850.643171 0.015426 2.407 1.048 1.128 15.28 5.61 0.566
190986054 5.1442317 1561.897544 0.00431 5.856 1.498 2.074 14.85 6.92 0.288
190998418 2.8791023 2856.144266 0.011427 2.75 1.019 1.084 12.64 7.91 0.507
191202679 4.0517972 2879.372447 0.006256 2.84 1.314 1.494 12.89 7.84 0.809
191284318 2.7759225 2855.001291 0.012733 3.003 1.145 1.204 14.82 7.22 0.452
192259856 3.7062792 2277.553272 0.01391 3.008 1.088 1.137 14.63 9.11 0.565
192826603 2.6473051 2203.149174 0.021368 1.211 0.578 0.555 8.85 12.09 0.891
192976435 4.228362 2992.527635 0.008589 4.413 1.239 1.495 15.11 7.91 0.187
192982424 3.7702854 2574.246156 0.01003 2.343 1.267 1.526 16.67 7.23 0.933
193482096 4.0875563 2820.105064 0.015663 4.55 1.417 1.66 22.67 7.28 0.391
193634953 2.9479689 2750.623008 0.02409 1.584 0.603 0.577 9.77 12.67 0.738
193754373 3.9540617 2818.051018 0.00582 3.869 1.317 1.646 13.7 7.01 0.603
193773468 2.5551882 2767.000877 0.01163 2.356 1.08 1.208 14.21 6.68 0.767
194234471 3.563037 2880.976064 0.004185 1.66 0.783 0.746 5.27 12.12 0.768
194679333 9.0165933 2440.705384 0.00265 2.886 1.524 2.055 11.54 10.21 0.961
194795551 2.0180196 2383.760485 0.01519 1.967 0.995 1.071 14.39 6.27 0.798
195155818 6.0614403 2549.135055 0.00476 3.601 1.357 1.525 11.48 10.16 0.723
195192253 3.4770171 3260.963304 0.019986 2.51 0.865 0.834 12.85 11.04 0.469
195256633 5.3430663 2357.83131 0.00722 5.101 1.53 2.237 20.73 6.63 0.709
196261799 3.7294859 2880.365159 0.007112 3.315 1.081 1.234 11.35 8.42 0.473
197642926 5.407469 3177.60094 0.013091 2.87 0.962 0.967 12.07 13.23 0.632
197743152 3.7752321 2880.418253 0.007352 1.465 1.054 1.185 11.08 8.76 0.992
198008005 3.2797282 2088.312195 0.011048 3.519 1.133 1.27 14.56 7.63 0.288
198077394 3.990533 2089.946422 0.003306 3.454 1.624 2.315 14.52 5.38 0.871
198108326 3.2130578 2685.398095 0.02253 2.169 0.736 0.703 11.51 11.77 0.497
198185513 3.3795099 3286.464218 0.018575 2.706 0.912 0.906 13.47 10.15 0.408
199610140 2.9855843 2912.623191 0.00999 1.184 0.804 0.767 8.36 10.58 0.955
199671901 4.4571444 2855.872666 0.007176 6.109 1.464 2.114 19.54 6.12 0.0
199721945 4.679209 2847.488707 0.009667 4.261 1.408 1.689 18.11 7.81 0.59
200320748 1.5292851 2197.662315 0.0028 1.167 1.314 1.597 9.22 3.83 0.986
200606159 3.9816471 2853.689253 0.01559 3.247 1.029 1.142 15.55 9.35 0.526
200743403 7.9980831 2169.12445 0.00396 3.047 1.189 1.551 10.65 11.49 0.896
200803270 2.5981987 2139.377363 0.01426 1.412 0.946 0.933 12.15 8.37 0.95
201177276 5.4693888 2062.464298 0.032412 1.808 0.645 0.62 12.18 18.2 0.88
201604954 4.606184 1657.832537 0.013793 3.122 1.004 1.082 13.86 10.78 0.582
201642601 3.1316735 1656.987874 0.014916 2.458 0.763 0.727 9.69 11.32 0.0
201658484 2.9588636 3146.920966 0.008605 3.438 1.401 1.794 18.15 5.41 0.731
201660996 3.502221 2055.629482 0.01329 2.911 1.094 1.239 15.58 8.07 0.694
202282233 6.6283182 2869.410711 0.005378 4.344 1.094 1.288 10.31 11.88 0.342
202283090 5.1570194 2878.34576 0.016586 2.42 0.835 0.812 11.4 14.57 0.69
202425357 3.6215615 2690.091662 0.01028 1.867 1.203 1.42 15.7 7.44 0.983
202869426 2.4589458 2909.820633 0.031394 1.553 0.613 0.589 11.39 11.05 0.746
202872757 4.4231558 2885.105882 0.005456 4.431 1.346 1.649 13.29 7.59 0.413
202941251 4.1784844 2823.631848 0.005 4.307 1.605 2.36 18.2 5.42 0.792
203287192 4.4455436 3277.666516 0.005839 4.152 1.525 2.109 17.58 6.21 0.771
203476998 2.8977031 2354.766143 0.01013 4.148 1.365 1.716 18.84 5.53 0.395
204317710 2.8126485 2090.083321 0.013994 2.874 0.991 1.03 13.29 8.11 0.286
204376737 3.3610011 1357.394514 0.024042 2.576 0.867 0.825 13.95 10.92 0.374
204671232 8.71546 1595.20891 0.01201 3.934 0.963 0.984 11.76 17.89 0.34
206284139 3.0026215 2468.229719 0.00504 3.595 1.12 1.375 10.65 6.61 0.289
206352378 3.7463765 2065.374875 0.018856 1.956 0.775 0.737 11.04 12.64 0.742
206474443 3.2452094 2169.291398 0.00737 2.722 1.454 2.032 19.03 5.14 0.934
207077681 2.278575 2061.944577 0.013639 2.16 0.96 1.032 13.14 6.97 0.715
207339000 4.6182631 2940.464211 0.020288 2.701 0.906 0.887 13.79 12.73 0.6
208091447 4.6606892 1620.951574 0.00637 2.863 1.71 2.718 23.66 5.17 1.0
208151094 4.0668104 2381.491256 0.01969 2.988 0.993 1.07 16.38 10.0 0.618
209054294 3.5171227 3092.869314 0.004327 2.327 1.463 2.109 15.13 5.24 0.968
209408136 3.1292868 2164.002226 0.00743 1.545 1.218 1.332 12.53 7.22 0.983
209459275 6.9839072 2166.185995 0.01005 5.076 1.112 1.215 13.29 13.11 0.0
209752908 1.752217 2420.283409 0.07763 2.171 0.71 0.68 20.65 8.03 0.0
209923610 3.0001627 2356.230477 0.0106 2.892 1.348 1.578 17.72 6.13 0.795
210083929 2.3927114 2849.639834 0.013405 1.806 1.082 1.159 14.64 6.67 0.906
210441429 2.4053036 3069.195099 0.011063 3.352 1.214 1.661 19.05 4.85 0.68
211352962 0.7941828 3178.823544 0.002393 0.905 1.285 1.513 8.07 2.59 0.987
213111428 2.2749988 2386.471282 0.0688 0.632 0.336 0.335 9.59 15.1 1.137
214218272 3.3645349 2384.08724 0.00701 3.14 1.173 1.357 12.39 7.34 0.616
215018906 4.3713133 2790.808604 0.00296 4.113 1.53 2.268 13.46 5.71 0.793
216925130 7.6686232 2381.819163 0.002 4.794 1.261 1.997 9.74 8.85 0.756
217838717 2.8846592 2384.454284 0.01288 2.783 1.524 1.577 19.52 6.22 0.797
217933560 3.5980715 2379.848245 0.01555 2.842 0.923 1.007 13.7 9.56 0.543
217980791 2.6607389 2848.304998 0.016613 1.538 1.071 1.169 16.43 7.07 0.997
218483943 3.7590079 3119.138338 0.000869 3.304 2.736 3.055 9.82 4.66 0.886
218795833 1.2652338 1491.877056 0.110216 1.212 0.365 0.356 12.88 9.89 0.498
219015370 3.9152737 2663.161776 0.00335 2.562 1.209 1.499 9.47 7.43 0.849
219108677 5.9815745 3316.951093 0.041909 2.557 0.682 0.654 14.61 18.66 0.603
219187649 2.1503007 1544.344126 0.009261 1.977 1.042 1.186 12.45 5.99 0.833
219189765 1.7318529 1544.430655 0.036359 1.692 0.629 0.608 12.64 8.55 0.481
219306934 1.3477642 3150.788041 0.000762 1.112 1.281 1.452 4.37 3.84 0.946
219485050 3.5908038 2740.847953 0.00669 3.027 1.048 1.119 9.98 8.96 0.446
219489550 3.8850002 2721.688176 0.003446 2.62 1.238 1.649 10.56 6.77 0.878
219698950 3.4464529 1570.564724 0.016321 2.463 1.004 1.005 14.01 9.56 0.692
219701535 5.4681892 2302.317644 0.00429 1.814 1.487 1.65 11.79 9.03 0.992
219707850 0.7331156 3338.155539 0.045524 0.559 0.492 0.463 10.78 5.83 1.07
219762508 3.2351013 2911.907728 0.003974 0.965 1.04 1.11 7.63 8.41 1.012
219824470 5.4809114 2661.074326 0.002237 4.908 1.329 1.652 8.52 8.71 0.247
219852584 3.1968838 2913.379043 0.007959 3.753 1.454 1.632 15.88 6.34 0.501
219854185 3.9443668 2766.962599 0.006732 4.865 1.228 1.591 14.24 7.07 0.0
219879302 6.7822711 2755.777237 0.0112 2.491 0.881 0.852 9.84 16.96 0.748
220068921 3.36376 1489.43839 0.00703 3.418 1.074 1.245 11.38 7.77 0.338
220076110 4.808498 2189.97794 0.01101 1.405 1.007 1.042 11.93 11.53 1.014
220139435 3.6039259 2221.281298 0.00094 3.737 2.575 4.192 14.02 3.23 0.942
220144363 4.4466179 1487.70703 0.00793 4.511 1.473 1.815 17.63 7.13 0.547
220460087 3.2706204 3017.528216 0.007559 4.01 1.306 1.506 14.28 6.73 0.159
220475245 3.781737 2385.212055 0.01896 2.192 0.86 0.829 12.45 11.71 0.713
220524097 3.961427 3156.166879 0.015857 2.618 0.818 0.775 10.64 12.72 0.247
221566773 3.2529571 3118.586103 0.006055 4.813 1.505 2.161 18.34 4.9 0.532
221656234 2.4533968 2384.648481 0.00879 3.425 1.123 1.744 17.83 4.56 0.725
221785300 3.7833369 2385.904563 0.01153 3.386 1.011 1.162 13.61 8.83 0.404
221861843 2.217782 2382.517413 0.01505 1.421 0.807 0.771 10.31 8.65 0.861
221882319 5.1890769 2386.556413 0.00681 5.011 1.366 1.886 16.97 7.42 0.549
222485202 3.5982966 2791.742675 0.02857 1.614 0.738 0.705 12.99 12.67 0.904
224271611 4.04003 1355.18601 0.000832 0.196 1.182 1.328 4.18 8.5 1.027
228381868 3.4654953 2091.364241 0.005884 4.161 1.25 1.631 13.65 6.36 0.414
229047362 3.764873 1572.990673 0.022257 2.76 0.942 0.923 15.02 10.82 0.498
229111835 6.70145 1356.68237 0.01094 1.579 0.697 0.669 7.63 19.83 0.92
229400092 4.1419805 2761.726499 0.010131 2.381 1.024 1.093 11.99 10.01 0.805
229510866 2.1031942 2933.703375 0.007124 3.993 1.445 1.89 17.4 4.13 0.39
229581160 3.4149091 2911.846148 0.01322 2.723 1.004 1.061 13.31 9.0 0.606
229671380 3.9393773 2711.665481 0.00411 5.61 1.473 2.059 14.39 5.8 0.0
229791084 1.6453265 2766.543741 0.01931 2.59 1.155 1.282 19.44 4.8 0.59
230001847 2.994263 2769.981102 0.001121 6.917 1.152 3.17 11.57 2.89 0.599
230013442 3.1381914 3313.98926 0.015709 2.731 0.949 0.964 13.18 9.19 0.421
230087585 8.8263579 2940.409366 0.005878 3.432 1.227 1.48 12.38 13.0 0.851
230292034 6.0671557 2791.961303 0.00208 2.12 1.12 1.288 6.41 11.29 0.91
230375747 2.7633917 2694.209214 0.012405 3.506 1.407 1.627 19.77 5.71 0.596
230980206 3.375591 1377.753706 0.01163 3.489 1.204 1.271 14.95 7.93 0.294
230982415 7.5954765 3199.33583 0.045085 2.533 0.578 0.554 12.83 24.46 0.575
230982885 2.0727598 1355.490424 0.014761 2.619 1.026 1.074 14.23 6.42 0.378
231063955 3.497278 2090.74622 0.017355 2.168 0.87 0.85 12.21 10.9 0.71
231076038 8.2500143 2382.783301 0.00225 3.317 1.486 1.531 7.92 12.81 0.803
231337271 0.451685 2226.716429 0.00166 0.262 1.103 1.143 5.08 2.24 1.03
231630147 7.0673086 2038.946551 0.011374 3.77 1.229 1.524 17.73 10.89 0.807
231663901 1.4303691 2036.904104 0.019151 1.644 0.943 0.916 13.82 5.72 0.757
231670397 4.0872956 3150.608677 0.003572 5.586 1.518 2.133 13.91 5.79 0.248
231833236 4.773751 3157.433427 0.011156 1.711 1.123 1.215 14.0 10.21 0.998
231850364 3.1580768 2063.975995 0.016514 2.343 0.868 0.874 12.26 9.88 0.599
231937828 4.6942884 2247.48951 0.00531 3.224 1.491 2.004 15.93 6.73 0.89
232038798 4.1536624 2252.138447 0.01231 1.702 1.068 1.098 13.28 10.13 0.971
232567319 5.0529785 2665.965169 0.003805 4.108 1.38 1.54 10.37 8.96 0.474
232941965 7.1487697 2818.905315 0.0019 6.864 1.481 2.186 10.39 8.15 0.217
232967440 7.0643978 3341.784305 0.008268 2.424 0.933 0.925 9.18 16.36 0.807
232982938 9.0941239 2918.438376 0.00257 4.389 1.25 1.523 8.42 12.97 0.66
233078665 6.4827647 2945.349797 0.004141 2.293 1.502 1.651 11.58 10.15 0.956
233188747 3.4505658 2939.613796 0.015045 3.04 0.969 1.001 13.39 9.5 0.257
233287217 3.1642475 3394.056309 0.00233 1.115 1.675 2.106 11.09 5.11 1.022
233415701 5.271813 2822.708049 0.02039 4.104 0.984 1.027 15.99 12.35 0.0
233576159 5.7152049 2658.130221 0.00208 2.783 1.467 2.162 10.75 7.07 0.946
233788275 4.7264391 2820.312506 0.00315 3.196 1.486 2.315 14.17 5.84 0.925
233823679 2.7586362 2819.787515 0.00424 2.868 1.03 1.126 7.99 7.43 0.349
233948455 1.4822451 2854.418388 0.02192 1.595 0.867 0.841 13.59 6.2 0.756
233953967 5.5402372 2851.288394 0.00271 7.713 1.887 3.196 18.15 5.09 0.513
234112540 4.0379012 2205.316448 0.015243 2.933 1.096 1.201 16.18 9.16 0.715
234330672 3.8300938 2039.60446 0.0078 4.261 1.158 1.275 12.28 8.49 0.0
234489976 3.8686895 2063.021339 0.00802 2.299 1.307 1.405 13.73 8.07 0.894
234519192 1.1630372 1354.303731 0.00041 1.457 2.301 3.877 8.56 1.58 1.0
234523599 3.7955178 1325.650603 0.052279 2.02 0.473 0.445 11.09 17.93 0.0
234540647 4.3430254 3117.006376 0.011142 4.425 1.163 1.518 17.48 7.76 0.4
234825296 9.2432303 1473.382195 0.01088 2.405 1.026 1.3 14.79 14.38 0.99
234958949 5.1409029 2220.398799 0.00583 2.265 1.085 1.281 10.67 10.06 0.908
235333495 4.1554362 2219.625683 0.00102 6.088 1.981 3.408 11.87 4.01 0.707
235664497 2.3757662 2766.722246 0.0075 3.323 1.654 2.485 23.47 3.57 0.886
235905185 6.2895835 2775.884516 0.0243 3.044 0.973 1.003 17.05 14.17 0.73
236158940 2.677573 2817.28767 0.00331 2.885 1.775 2.396 15.03 4.1 0.895
236312126 3.9415041 2713.291648 0.02133 2.866 0.953 0.938 14.94 11.02 0.468
236445129 0.9689927 2445.892853 0.013533 2.55 1.297 1.42 18.02 3.16 0.343
236632480 7.4244269 2443.206935 0.00729 3.655 1.101 1.273 11.86 12.99 0.693
236785891 0.9292334 2853.83173 0.045241 0.984 0.497 0.508 11.78 6.25 0.859
236887394 1.4200248 2717.423096 0.02373 1.431 0.814 0.775 13.02 6.4 0.796
237104103 4.5371361 2764.419877 0.0042 4.042 1.176 1.382 9.77 8.81 0.291
237320326 1.7771109 2062.739359 0.014074 1.567 0.968 0.968 12.53 6.31 0.856
237362186 7.1185659 2213.998862 0.00392 1.734 1.345 1.833 12.52 9.38 1.02
237406657 3.7482756 1515.618118 0.00501 4.989 1.543 2.024 15.63 5.8 0.376
237552878 4.7838171 2205.662435 0.01021 2.035 1.007 1.085 11.96 11.04 0.915
237637903 4.1034672 2226.761013 0.00692 2.918 1.28 1.357 12.31 8.63 0.731
237736186 4.9208778 2209.392384 0.00568 3.888 1.964 1.743 14.33 8.75 0.587
237909527 9.6804752 3188.562657 0.010071 3.922 1.023 1.101 12.05 17.5 0.593
237922465 8.2754608 2352.544159 0.00651 3.755 1.114 1.26 11.09 14.16 0.68
238171173 4.4765244 2040.679552 0.009052 2.994 1.132 1.335 13.85 8.92 0.771
238176110 2.7985794 2037.52846 0.016702 2.34 0.861 0.831 11.71 9.57 0.43
238197638 7.2766004 3044.048378 0.00244 4.626 1.51 2.082 11.22 8.71 0.763
238542895 8.384818 2299.211559 0.01201 4.258 1.014 1.033 12.34 16.9 0.0
238586172 3.4732399 2528.34243 0.010338 4.373 1.369 1.812 20.1 5.91 0.529
238624131 3.4945148 2879.231564 0.008254 2.555 1.046 1.158 11.48 8.49 0.732
238920875 6.5346715 2358.54376 0.00637 3.304 1.008 1.082 9.42 13.63 0.596
238932509 3.4934316 2353.972698 0.01423 1.453 0.877 0.855 11.13 10.85 0.952
239134248 3.8850001 2602.230996 0.018102 2.882 0.908 0.887 13.02 11.35 0.277
239154970 3.4744763 2603.425538 0.01292 4.258 1.476 1.638 20.3 6.71 0.305
239361732 4.009823 2821.653139 0.00775 4.015 1.149 1.861 17.87 5.98 0.764
239529652 4.0387941 2816.841312 0.00556 3.537 1.145 1.325 10.78 8.43 0.478
239542854 3.6948038 2850.906915 0.017237 1.203 0.73 0.699 10.01 12.96 0.988
239628993 1.9410635 2825.770794 0.004847 1.772 1.346 1.562 11.86 4.63 0.923
239816546 2.9887607 2913.190531 0.01484 2.794 1.009 1.083 14.39 8.09 0.537
240681314 2.7324809 2855.931978 0.009548 2.214 1.437 1.586 16.9 5.85 0.911
240823272 9.0881638 2888.212325 0.02466 3.402 0.84 0.801 13.72 21.6 0.469
240959810 3.3405566 2884.524159 0.010247 3.523 1.117 1.323 14.6 7.38 0.431
241040309 3.4648951 2904.889359 0.001339 1.046 2.374 2.527 10.09 5.09 1.018
241297273 8.4325164 3056.002371 0.008796 1.731 0.941 0.958 9.8 17.84 0.984
241514551 3.8600722 2357.914411 0.01696 1.93 0.837 0.803 11.4 12.16 0.805
241525834 1.9647786 3092.673541 0.060692 1.586 0.415 0.743 19.98 6.63 1.038
241569046 2.2310803 3043.084473 0.012565 3.319 1.109 1.383 16.91 5.38 0.4
241638905 5.0414219 2358.244091 0.00234 6.675 1.626 2.747 14.49 5.3 0.522
243641947 2.5926199 2355.554021 0.07821 1.269 0.382 0.368 11.22 15.67 0.796
243921117 3.067816 2770.026754 0.034537 2.11 0.637 0.613 12.43 12.47 0.388
244487927 2.9817237 2772.815413 0.00497 2.919 1.065 1.305 10.04 6.82 0.626
245027119 2.0084283 2359.079526 0.00131 2.6 1.669 3.085 12.18 2.58 0.954
245099574 3.4717583 2329.598741 0.01148 3.494 1.157 1.447 16.91 7.0 0.622
245341495 3.9358604 2355.717367 0.00451 4.341 1.563 1.823 13.35 6.68 0.469
245392284 1.7442831 2883.279834 0.007445 2.193 1.481 1.653 15.56 4.21 0.851
245509452 3.246208 2883.864179 0.009406 3.42 1.088 1.292 13.67 7.34 0.434
245728942 4.18438 2384.614713 0.00375 2.146 1.736 2.18 14.56 6.03 0.983
245793479 7.7688831 2512.429858 0.00797 1.353 1.012 1.154 11.24 14.36 1.039
247172524 3.4363074 2820.871737 0.02791 2.861 0.876 0.85 15.49 10.78 0.0
247180220 0.7702101 2385.804489 0.02913 0.857 0.631 0.779 14.49 3.9 1.036
247283054 0.9277787 2823.79589 0.00302 0.997 1.477 2.358 14.13 1.93 1.03
247283596 3.1940809 2818.96021 0.00338 3.706 1.511 2.181 13.83 4.8 0.778
247356332 4.5333993 2445.58846 0.00769 1.083 1.108 1.165 11.14 10.24 1.04
247409676 3.6136326 2520.904138 0.00728 3.31 1.081 1.61 14.99 6.32 0.785
247518629 2.3341583 2547.210084 0.01007 3.553 1.467 1.931 21.13 4.36 0.697
248075138 4.9816784 2332.02995 0.01811 2.733 0.877 0.855 12.56 13.74 0.563
248111245 4.6370479 2310.764623 0.007766 4.824 1.441 1.633 15.69 8.1 0.0
248690688 3.121702 2194.134783 0.01265 3.323 1.137 1.299 15.94 7.22 0.486
248853232 3.8681492 2798.775459 0.01726 2.161 0.838 0.804 11.52 12.17 0.702
249776059 1.1797412 2881.923097 0.007122 3.391 1.583 2.194 20.19 2.5 0.622
250330564 4.3852176 2469.314451 0.01808 2.188 0.705 0.677 9.93 14.83 0.593
250707118 5.7238582 2885.016838 0.008682 3.855 1.1 1.242 12.62 11.19 0.475
250839071 3.4925674 2905.801607 0.00706 4.378 1.826 3.127 28.66 3.79 0.902
251652214 7.27299 2902.98183 0.01382 4.323 0.982 1.031 13.22 15.23 0.0
251705938 2.9124991 2934.386386 0.007343 4.175 1.104 1.841 17.21 4.82 0.62
251855940 4.0463709 2090.735093 0.027707 3.038 1.025 1.065 19.33 10.12 0.615
251878904 1.7025848 2088.314332 0.007467 1.848 1.075 1.293 12.18 4.75 0.861
252118701 4.9772766 2883.725079 0.011275 3.147 1.039 1.149 13.31 10.82 0.654
252430813 4.3701795 2910.872881 0.015001 3.781 0.988 1.447 19.33 7.74 0.708
252474634 4.1124956 2629.928738 0.005537 1.907 1.359 1.679 13.63 7.12 0.985
252479260 3.2122302 3362.105227 0.014429 2.653 0.975 1.017 13.33 8.93 0.574
252481136 7.9454767 2628.937156 0.03668 1.493 0.524 0.497 10.38 27.19 0.986
252549844 3.0789699 2879.645338 0.009695 3.709 1.29 1.58 16.97 6.14 0.534
252610172 4.3518774 2880.187207 0.006682 3.284 1.374 1.787 15.93 6.98 0.839
252616865 5.7121916 2872.298444 0.00753 4.643 1.525 1.768 16.74 8.75 0.566
252913663 4.4284676 3286.806094 0.011583 2.45 0.681 0.654 7.67 15.28 0.076
253917292 4.6086414 3156.710458 0.027082 3.561 1.032 1.157 20.78 10.17 0.551
253961767 2.2355936 3070.677566 0.011467 3.817 1.299 1.764 20.61 4.45 0.516
254113311 8.34998 3144.137122 0.01668 1.836 0.709 0.68 9.57 22.73 0.921
254142310 9.3108074 2052.424376 0.00286 5.27 1.405 1.883 10.99 11.08 0.663
254174907 4.1518071 3150.796117 0.001556 2.653 1.763 2.777 11.95 4.73 0.965
254296853 3.334884 3203.094247 0.012501 2.559 0.95 0.924 11.27 9.99 0.485
254301731 0.6541517 3206.118513 0.035193 0.823 0.692 0.665 13.61 4.22 0.979
255768108 1.0815202 2387.736148 0.00905 1.317 1.365 1.706 17.71 2.88 1.008
255780160 3.8783341 2962.90561 0.007843 3.621 1.1 1.347 13.01 7.96 0.496
255907107 7.924204 2739.173528 0.00816 4.458 1.129 1.299 12.8 13.41 0.465
255909950 1.82856 2385.423634 0.01775 2.961 1.272 1.513 21.99 4.51 0.635
255928426 4.2366102 2738.845604 0.01479 3.559 1.043 1.158 15.37 9.65 0.373
255930614 2.8758903 2739.793843 0.002908 3.283 1.276 1.419 8.35 6.5 0.421
256046749 7.1476512 2778.065425 0.01351 3.03 0.908 0.889 11.28 17.0 0.598
256158543 5.0648278 2386.788351 0.00992 4.321 1.223 1.425 15.49 9.31 0.366
256364928 2.2185748 2770.410421 0.025854 1.823 0.814 0.772 13.55 8.65 0.7
256561562 1.8951273 2714.938781 0.00213 3.518 1.718 2.286 11.51 3.38 0.679
256584532 5.4397285 2736.246115 0.00802 3.099 0.981 1.102 10.76 11.74 0.652
256722647 2.9224661 2855.156794 0.005724 5.556 1.321 2.414 19.92 3.91 0.494
257060897 3.660032 2660.607824 0.00775 4.785 1.411 1.835 17.62 6.11 0.324
257207557 3.6153701 2847.821903 0.014305 2.714 1.008 1.09 14.22 9.11 0.677
257531677 3.946066 2735.332063 0.00841 1.792 1.043 1.107 11.07 9.63 0.931
257567854 3.532822 1411.901592 0.011284 3.443 1.129 1.211 14.03 8.39 0.292
258037656 4.0331416 2848.100684 0.03779 1.348 0.518 0.487 10.33 17.58 0.915
258051471 8.3548746 2970.499681 0.00416 3.253 1.42 1.526 10.74 12.76 0.844
258409964 5.4863844 3088.145466 0.008862 4.339 1.379 1.67 17.15 8.73 0.623
258510872 6.5440665 2736.999544 0.00606 3.777 1.254 1.69 14.35 9.4 0.814
258738570 4.1877227 2845.063156 0.01684 1.891 0.991 1.036 14.66 10.53 0.945
258920431 5.9839451 2773.727703 0.00391 5.244 1.251 1.651 11.26 9.05 0.236
258940847 5.9867942 2881.362939 0.00117 0.904 1.284 1.364 5.09 11.06 1.011
259165246 2.6926692 2251.16632 0.00415 3.101 2.19 1.995 14.02 5.3 0.714
259172249 4.2914879 2825.392121 0.019181 2.346 0.694 0.666 10.06 14.77 0.426
259506033 1.9023387 2911.415937 0.011945 1.752 0.942 0.951 11.34 6.66 0.773
259708416 5.3802465 2930.30884 0.003829 3.538 1.279 2.195 14.81 6.39 0.912
259810421 2.5048108 2935.210603 0.006195 3.434 1.057 1.663 14.27 4.76 0.677
260298958 0.8891392 3068.829398 0.041422 1.209 0.675 0.648 14.39 5.26 0.773
260304800 3.4405974 2387.203481 0.00845 2.486 0.916 0.905 9.07 10.29 0.5
260797169 3.7348347 2037.589469 0.008945 2.459 1.129 1.298 13.39 8.13 0.845
260962960 3.8895137 2913.343661 0.006698 4.257 1.3 2.166 19.34 5.24 0.789
261020738 2.9204289 2384.733856 0.01033 2.679 0.988 1.073 11.89 7.98 0.551
261679541 2.7492112 3176.063659 0.026414 1.866 0.62 0.596 10.57 11.81 0.505
261680542 3.0449187 3177.656706 0.019894 2.988 1.155 1.315 20.22 7.06 0.702
261867566 3.7395716 1628.349689 0.015257 2.044 0.943 0.948 12.77 10.49 0.839
262137985 5.6906792 3285.451604 0.003155 5.548 1.947 2.737 16.77 6.12 0.719
262471759 4.0115394 2037.349685 0.014588 2.269 1.042 1.099 14.48 9.8 0.857
262499797 1.7508811 2989.547527 0.06087 1.13 0.485 0.456 12.28 10.52 0.878
262662119 4.5334789 3229.882593 0.01255 3.436 1.072 1.2 14.66 9.83 0.539
262843259 8.1484094 3158.3149 0.013498 3.169 0.883 0.851 10.78 19.21 0.54
263203229 5.0061978 3117.886705 0.006438 3.521 1.373 1.575 13.79 8.69 0.73
263486257 4.1239984 2388.356058 0.01231 2.978 1.224 1.365 16.51 8.48 0.773
264052454 2.346931 2907.39037 0.005198 0.955 1.06 1.14 8.96 6.65 1.013
264159776 3.9155539 2222.28434 0.012003 3.72 1.37 1.602 19.15 7.25 0.655
264301607 0.435435 2825.576076 0.104139 1.053 0.412 0.393 13.84 4.58 0.0
264468702 6.0962241 2762.212892 0.02152 1.866 0.62 0.596 9.54 20.08 0.818
264508014 3.3119026 2422.509996 0.007621 1.181 0.99 1.041 9.91 8.95 1.005
265076459 3.4053234 2986.099782 0.004804 1.794 1.197 1.381 10.44 7.32 0.945
265242905 3.7037478 2849.099143 0.00421 4.403 1.618 2.231 15.79 5.3 0.686
265612438 5.13002 2060.6424 0.003376 4.78 1.192 1.521 9.64 8.72 0.0
265633507 0.9787891 2331.769405 0.00677 1.754 1.609 2.321 20.83 2.09 0.994
265979849 4.5661309 2443.959352 0.00763 3.543 1.06 1.216 11.59 9.71 0.464
266213232 4.2605739 2911.332792 0.020069 2.582 0.934 1.003 15.5 10.78 0.76
266401846 3.0423931 2912.279232 0.010704 2.749 1.237 1.668 18.83 5.68 0.882
266425782 2.3467263 2911.943119 0.006652 4.292 1.231 1.953 17.38 4.08 0.499
266772500 2.9508097 2912.938613 0.008878 2.17 1.051 2.211 22.72 3.98 1.03
267215820 2.2623535 2470.418163 0.02447 1.958 0.711 0.681 11.61 9.51 0.429
267263253 4.1269046 3174.637067 0.010831 4.405 1.474 1.548 17.58 7.96 0.0
267545252 3.3792358 2420.207144 0.018783 2.899 0.954 0.966 14.44 9.65 0.351
267572272 2.7974757 2911.038989 0.0187 2.215 0.898 0.864 12.89 9.33 0.604
267650535 4.0088245 2853.969135 0.021484 2.737 0.82 0.784 12.53 12.68 0.182
267861788 6.3854622 2814.534903 0.00672 3.682 1.009 1.092 9.77 13.3 0.407
268159158 4.7080353 2420.878175 0.009659 2.908 1.002 1.121 12.02 10.55 0.695
268172361 2.1803154 2911.275463 0.008016 2.663 1.521 1.932 18.87 4.21 0.87
268187322 5.479335 2964.94392 0.009196 4.701 1.385 1.597 16.71 9.13 0.395
268301217 0.9466787 2989.041517 0.01649 1.09 0.998 1.083 15.17 3.74 0.99
268403451 2.8641388 3334.805905 0.009597 2.417 1.27 1.421 15.18 6.47 0.84
268532343 5.84259 2136.26698 0.00267 3.747 1.435 2.162 12.18 7.12 0.869
268604331 5.0141991 2799.901292 0.006026 4.561 1.405 1.756 14.87 7.86 0.541
268644785 3.3294649 2299.865444 0.010604 4.012 1.283 1.451 16.3 7.02 0.0
268689126 5.2376102 2218.398096 0.00383 6.518 2.161 2.955 19.95 5.55 0.57
268766053 3.3098458 2140.875701 0.019159 2.268 0.85 0.819 12.36 10.82 0.6
268823307 3.5484481 2444.706868 0.007022 4.512 1.328 1.75 15.99 6.15 0.375
268924036 2.0523417 2421.60304 0.034476 2.122 1.025 1.12 22.68 6.12 0.859
269043098 4.7242175 2884.451221 0.007951 5.4 1.168 2.271 22.09 5.49 0.726
269217040 4.1661265 3128.917227 0.015441 3.7 1.068 1.155 15.65 9.65 0.111
269269546 4.45417 2798.529256 0.021409 2.271 0.908 0.898 14.33 12.29 0.803
269269740 1.8639309 2770.360298 0.00364 3.297 1.327 1.505 9.91 4.65 0.0
269278156 4.413935 2220.372965 0.01037 2.604 1.229 1.499 16.65 8.09 0.911
269439355 3.3898234 1621.03022 0.00184 1.587 1.828 3.173 14.85 3.66 1.02
269488987 2.8474853 2850.465827 0.022441 2.303 0.869 0.839 13.71 9.62 0.541
269850928 4.724665 2965.829329 0.006163 4.308 1.165 1.491 12.77 8.36 0.417
269859655 2.9919962 2358.507515 0.01717 2.614 0.939 0.946 13.52 9.04 0.466
270048796 1.763034 3285.453378 0.021098 1.849 0.682 0.655 10.38 8.25 0.195
270132709 4.2807899 2906.805369 0.005943 3.9 1.258 1.714 14.41 6.99 0.689
270219048 2.6820061 2062.612091 0.008515 1.824 1.057 1.178 11.85 7.03 0.9
270342589 4.4343998 2037.694544 0.013214 2.828 0.939 0.944 11.84 11.78 0.529
270457662 3.1510024 2249.549067 0.0047 0.612 1.153 1.389 10.39 6.83 1.055
270468559 4.6418368 2577.802736 0.00796 3.721 1.179 1.381 13.44 8.96 0.556
270604417 7.5427509 2233.347042 0.003098 6.448 1.445 1.761 10.69 10.39 0.0
270716565 6.0879495 2223.951267 0.02672 1.639 0.668 0.643 11.46 19.09 0.95
271042217 1.8555745 2770.501306 0.010888 2.312 1.094 1.291 14.7 5.07 0.746
271168962 5.3220505 3043.844612 0.006563 3.882 1.327 1.605 14.18 8.78 0.687
271307949 1.9326573 2963.946425 0.014052 1.619 0.844 0.81 10.47 7.62 0.75
271354351 3.905126 2422.126663 0.02355 2.914 0.913 0.89 14.91 11.37 0.32
271424111 3.2687063 2393.028617 0.009693 3.64 1.194 1.405 15.09 7.0 0.422
271431851 7.8864218 2397.093442 0.006242 4.943 1.133 1.492 12.86 11.65 0.504
271439193 6.2329571 2876.941322 0.002367 3.043 1.051 1.498 7.95 9.67 0.849
271761420 3.3501179 2879.600582 0.004066 1.651 1.198 2.734 19.02 3.66 1.039
271806353 3.4391152 2362.84393 0.012392 3.362 1.008 1.201 14.58 8.01 0.441
271893367 5.8574075 2995.645628 0.00649 5.855 1.236 1.499 13.17 9.79 0.0
272213425 4.3247708 2327.622593 0.00638 4.267 1.559 2.166 18.87 5.98 0.763
272366748 3.8555897 2800.057422 0.016814 3.238 1.02 1.099 15.55 9.47 0.445
272645619 2.8396238 2327.804479 0.0101 2.391 1.671 2.659 29.15 3.77 1.026
272707711 2.6890703 2420.963218 0.03833 2.121 0.782 0.744 15.89 10.08 0.596
272758199 3.6610026 2666.132177 0.018701 2.605 0.918 0.909 13.56 10.69 0.554
272885406 4.3653308 2325.460586 0.00809 3.456 1.36 1.61 15.79 7.74 0.744
272983172 4.3205081 2385.89681 0.01329 2.51 1.156 1.328 16.7 8.82 0.894
273270473 2.7085007 3127.37907 0.023166 2.041 0.856 0.84 13.95 9.24 0.71
273695332 6.9309657 2365.146877 0.006887 5.292 1.311 1.598 14.46 10.48 0.283
273874849 1.4857148 2825.552259 0.021304 2.328 0.974 0.993 15.81 5.47 0.277
274137295 5.5261155 2248.758205 0.00733 1.873 0.82 0.781 7.3 15.75 0.832
274367763 3.8795023 2358.663246 0.01226 3.647 1.077 1.232 14.88 8.65 0.33
274545328 2.391269 2912.434511 0.01161 4.052 1.012 2.015 23.69 3.75 0.758
274641986 3.1870439 2798.431136 0.016005 3.35 1.393 1.906 26.3 5.34 0.864
274911400 5.1873583 2325.946083 0.00385 5.228 1.442 2.083 14.1 6.84 0.57
274911536 4.4163989 2331.270289 0.00711 1.81 0.953 0.971 8.93 11.48 0.894
274974693 4.1530015 2695.956301 0.006981 1.395 1.012 1.076 9.81 10.14 0.988
275702126 6.5718534 2911.460385 0.00851 2.472 0.982 1.505 15.15 9.75 0.982
276704866 3.0200448 2819.923024 0.01064 1.597 1.038 1.155 13.0 7.71 0.968
276735500 6.7107895 2376.396983 0.02937 1.377 0.709 0.681 12.72 19.62 1.047
277329402 4.5049415 2790.948702 0.0144 2.372 0.967 0.994 13.01 11.42 0.799
277833423 6.1786733 2570.358029 0.01699 4.289 1.153 1.402 19.94 10.6 0.597
277890574 6.2643562 2039.462472 0.010438 3.745 0.997 1.063 11.84 13.45 0.333
278105308 5.4463931 2446.167966 0.00835 2.222 1.501 2.107 21.0 7.08 1.025
278348461 5.4526479 2820.977365 0.00775 3.401 1.424 1.485 14.26 9.88 0.734
278540265 2.9757428 2385.628111 0.00682 4.43 1.157 2.249 20.26 4.06 0.758
278623780 3.7219898 2793.844498 0.01586 2.306 0.944 0.968 13.3 10.24 0.764
278666476 3.4894537 3174.845087 0.008533 2.134 1.016 1.085 10.93 8.97 0.827
278668358 5.0135727 2822.945623 0.00352 4.396 1.152 1.471 9.52 8.79 0.333
279514271 9.7728388 2377.97784 0.00133 6.74 1.499 2.327 9.26 9.46 0.591
279725262 1.8597817 2934.367358 0.005579 1.156 1.073 1.241 10.11 5.25 0.99
279947414 4.0664446 2767.636557 0.01974 1.712 0.88 0.855 13.1 12.02 0.93
280097543 9.4546447 2369.308889 0.001361 10.128 1.283 3.069 12.35 6.66 0.46
280210963 2.8280391 2203.486894 0.028861 2.622 0.981 1.04 19.28 8.04 0.654
280254984 3.4177514 2736.687477 0.01016 3.415 0.98 1.528 16.8 6.21 0.752
280307604 4.3229915 2244.040521 0.00198 0.875 1.281 1.397 6.78 8.69 1.019
280645209 5.9056572 2217.815236 0.01072 4.314 0.891 0.884 9.98 14.97 0.0
280655495 5.8769438 2990.15956 0.007169 4.593 1.138 1.353 12.5 10.57 0.105
280726137 3.5008785 3099.511735 0.006338 4.96 1.334 1.75 15.2 6.1 0.0
280803917 5.129391 2039.726546 0.009222 2.902 0.896 0.873 9.14 13.82 0.395
281118572 3.5242025 2792.712699 0.02359 1.79 0.77 0.736 12.33 12.14 0.827
281196902 5.5438145 2914.24491 0.007423 2.871 0.972 1.014 9.53 12.88 0.648
281225729 2.4162514 2251.905341 0.00297 3.055 1.557 2.134 12.69 4.12 0.819
281408474 3.4076 1469.2352 0.0075 3.69 1.232 1.385 13.08 7.38 0.31
281459670 3.1743474 1328.040318 0.015154 2.652 1.06 1.078 14.48 8.59 0.622
281541545 4.1470359 3158.117981 0.012887 2.32 0.738 0.705 8.73 13.92 0.452
281541555 4.7423785 1329.902014 0.012264 2.532 0.91 0.879 10.62 13.09 0.633
281837575 5.2092332 2553.292836 0.011384 1.736 0.886 0.861 10.02 14.11 0.921
281909674 4.0350444 1470.81672 0.01185 2.853 1.073 1.222 14.51 8.94 0.743
282091492 3.3794034 2384.399471 0.00361 3.332 1.279 1.644 10.77 6.26 0.695
282576340 8.3761316 2210.732023 0.00906 1.976 0.909 0.883 9.17 19.03 0.925
282701278 2.3064574 2382.640227 0.00565 2.071 1.2 1.508 12.36 5.18 0.894
282890159 6.9100016 2820.307042 0.00431 4.536 1.704 2.795 20.02 6.52 0.91
283015592 3.7027104 2879.948933 0.012813 3.572 1.392 1.953 24.11 5.76 0.851
283303192 2.9884191 2210.246781 0.01289 3.575 1.327 1.409 17.45 6.81 0.339
283419843 2.6052674 2799.022189 0.01114 4.245 1.278 1.651 19.0 5.24 0.0
283621618 3.1856488 2850.812572 0.00475 1.304 1.389 1.576 11.85 6.45 1.013
284173938 2.9157041 2910.877562 0.01263 3.375 1.035 1.428 17.51 6.08 0.635
284326455 3.7998451 2544.379501 0.02755 1.428 0.698 0.67 12.13 13.57 0.957
284418751 3.587158 2962.850922 0.00312 1.23 1.531 1.681 10.24 6.76 1.012
284475976 2.1436364 2825.459527 0.009204 3.154 1.424 1.648 17.25 4.77 0.616
284592989 1.7911016 3368.419612 0.012255 1.319 0.657 0.631 7.62 8.55 0.749
284859630 7.5420435 2194.254825 0.00772 3.854 1.029 1.055 10.11 15.48 0.336
285272237 4.6401269 2886.284961 0.009955 3.032 0.935 0.94 10.23 12.18 0.358
285354178 5.9666253 2885.843428 0.01839 2.831 0.904 0.882 13.05 15.17 0.636
285526706 6.2804387 2247.298936 0.01024 3.263 0.962 0.984 10.86 14.38 0.509
286000547 7.4972297 2273.75932 0.01448 3.589 0.977 0.989 12.98 16.17 0.481
286099128 3.7787752 2964.344434 0.017677 3.14 1.005 1.004 14.56 10.19 0.247
286152207 3.2006677 2299.330191 0.0055 4.195 1.475 2.272 18.38 4.58 0.748
286153328 4.3539599 2965.622214 0.041586 3.439 0.964 1.115 24.8 9.94 0.633
286696849 8.9299483 2915.972155 0.026516 3.2 0.743 0.71 12.61 23.1 0.423
286865921 4.971298 2329.250355 0.01213 3.283 0.987 1.035 12.44 11.79 0.446
286923464 6.1349783 2657.449461 0.00386 5.661 1.433 1.977 13.4 8.04 0.438
286951368 4.9613647 2932.578534 0.006047 4.318 1.31 1.664 14.11 8.05 0.573
287145649 3.6015056 2302.719029 0.01363 3.024 1.034 1.072 13.65 9.33 0.45
287494667 8.989491 3047.431086 0.00289 1.43 1.72 2.721 15.96 8.01 1.041
287584141 2.3097953 2330.914728 0.004 3.185 1.571 2.174 15.0 3.93 0.808
287721202 8.990904 2375.196367 0.0065 1.78 0.982 1.067 9.39 16.95 0.988
287863314 4.3172876 2852.213309 0.02372 2.178 0.655 0.63 10.58 15.38 0.55
287934343 5.1357505 2795.478353 0.01156 3.504 1.145 1.345 15.77 9.74 0.689
288224503 2.9489639 2327.160731 0.00273 2.278 1.498 2.12 12.08 4.67 0.946
288242606 7.495973 2739.321322 0.00779 5.366 1.102 1.439 13.85 11.57 0.112
288246496 4.304829 2854.005471 0.007531 3.531 1.199 1.453 13.76 8.14 0.652
288471046 2.514016 3286.754898 0.013192 3.387 1.009 1.088 13.63 7.18 0.0
288612903 7.0485133 2408.106913 0.00495 3.543 1.154 1.316 10.1 12.33 0.7
288735205 3.4779776 2764.874089 0.027022 2.51 0.768 0.732 13.12 12.09 0.237
289076007 3.1651539 3089.141513 0.008746 3.416 1.298 1.52 15.51 6.51 0.602
289389326 1.7988855 3064.512133 0.03823 1.415 0.542 0.711 15.16 7.14 0.949
289445553 1.8200065 2357.488406 0.01575 2.059 0.875 0.852 11.66 7.04 0.438
289574465 5.7488688 2413.172126 0.00508 4.412 1.562 1.785 13.88 8.78 0.613
289661991 2.8989758 2937.078969 0.00368 1.307 1.181 1.434 9.49 6.31 0.995
289666986 2.4369467 2765.105281 0.02619 3.969 0.414 0.391 6.9 14.53 0.0
289793076 3.0440541 1328.08383 0.022236 2.598 0.882 0.848 13.8 9.99 0.283
290131778 3.3088922 3175.035028 0.004736 6.114 1.779 2.787 20.92 4.06 0.455
290308758 4.4168832 2816.901929 0.01125 3.659 1.088 1.356 15.69 8.59 0.603
290407621 4.2337624 2381.865757 0.00574 2.413 1.456 1.963 16.22 6.36 0.968
290415036 6.1879019 2976.878311 0.009168 2.432 1.082 1.164 12.16 12.51 0.888
290504044 3.6515704 2360.318976 0.00583 1.925 1.265 1.602 13.35 6.73 0.973
290777444 6.1079067 3042.872187 0.014713 5.2 1.179 1.472 19.47 10.09 0.0
291013124 6.0368213 3143.626198 0.108361 1.984 0.43 0.406 14.58 25.93 0.724
291198795 2.4849639 2223.677938 0.00683 2.977 1.283 1.527 13.77 5.49 0.669
291517604 5.0637114 3117.346088 0.00494 6.023 1.229 1.831 14.04 7.26 0.0
291685334 2.0319883 2853.85413 0.012273 3.494 1.21 1.424 17.21 5.05 0.0
291857895 7.3142625 2379.29804 0.01881 3.367 0.854 0.836 12.51 17.99 0.346
292152376 2.1499907 2883.617765 0.025641 3.103 1.194 1.262 22.04 5.89 0.354
292349703 5.8778295 3085.93471 0.001326 3.392 1.726 3.294 13.08 4.99 0.968
292477426 4.1794516 2382.156519 0.00448 3.921 1.427 1.944 14.19 6.32 0.739
292852583 5.8310296 2903.846019 0.002116 0.682 0.98 1.025 5.14 13.21 1.026
293267224 3.7942532 3232.158547 0.006913 3.769 1.219 1.488 13.5 7.35 0.52
293435336 1.8098811 2448.895243 0.013034 3.764 1.461 1.778 22.14 3.99 0.313
293457754 4.519512 2478.63846 0.017367 3.146 1.012 1.011 14.53 11.43 0.449
293607057 4.2889696 2274.884918 0.00585 2.517 1.798 2.393 19.96 5.65 0.988
293612446 2.6266983 2493.9445 0.01065 4.087 1.373 1.788 20.12 4.98 0.459
293617835 2.7552586 3337.550728 0.000338 1.17 2.206 4.068 8.16 2.65 1.009
293687315 2.8716978 3362.532194 0.008575 4.556 1.651 1.823 18.41 5.51 0.0
293853437 8.7179608 2204.254985 0.002518 6.334 2.424 2.222 12.16 10.78 0.236
293931909 4.8013522 2220.296088 0.00469 4.644 1.406 2.087 15.59 6.43 0.7
294179385 2.679411 2770.637199 0.01406 2.836 1.087 1.146 14.82 7.28 0.494
294295243 8.7802662 2371.589355 0.00214 2.45 1.41 1.903 9.6 10.56 0.973
294301883 4.4656343 2310.444439 0.017334 3.513 1.046 1.1 15.8 10.53 0.334
294309873 1.2699324 2550.460448 0.00159 1.596 1.76 1.713 7.45 3.48 0.882
294768072 6.2244575 2380.139505 0.00157 5.174 1.387 1.988 8.59 7.99 0.576
295312916 5.6386197 2383.064288 0.00594 2.621 1.088 1.497 12.58 9.16 0.923
295507430 7.3136902 3044.771537 0.00148 5.53 1.288 2.589 10.86 6.66 0.807
298074043 3.0193545 2632.828449 0.00236 1.345 1.316 1.455 7.71 6.62 0.977
298297931 4.4331839 2819.412035 0.00915 3.856 1.079 1.21 12.62 9.63 0.062
298829544 2.7389544 2826.517658 0.009145 3.448 1.142 1.334 13.91 6.46 0.284
298946836 5.55692 2377.568492 0.00248 4.092 1.431 2.014 10.94 7.39 0.776
299023386 3.1056464 2327.827796 0.0008 1.772 2.879 4.021 12.41 3.17 1.004
299220166 3.2175184 2770.385346 0.012692 1.899 0.941 0.938 11.52 9.59 0.834
299551666 3.0002713 2165.08637 0.00849 3.519 1.077 1.406 14.13 6.38 0.496
299876474 2.5950111 3122.219768 0.02887 2.524 0.648 0.623 11.55 11.03 0.0
299897516 7.8369842 2064.337666 0.014533 6.808 1.223 1.67 21.96 10.63 0.0
300604770 3.4562767 2963.894598 0.020449 2.361 0.726 0.694 10.82 12.46 0.26
301247383 5.2452852 3122.255614 0.005568 5.117 1.373 1.894 15.41 7.46 0.507
301986302 2.301919 2850.43416 0.02244 1.614 0.779 0.741 12.1 9.11 0.793
302003748 5.939725 2991.651287 0.0066 1.481 1.138 1.585 14.05 9.09 1.04
302054555 3.3677179 2384.729363 0.00307 5.049 1.415 2.12 12.81 5.01 0.409
302201081 3.8311803 2877.909014 0.00117 1.892 0.915 0.894 3.33 11.19 0.741
302212110 8.5473 3047.264124 0.002857 3.545 1.514 1.992 11.62 10.14 0.9
302305400 4.6549271 2578.326323 0.0035 4.06 1.202 1.474 9.51 8.46 0.442
302381397 2.7284428 2912.553706 0.01046 2.201 1.042 1.169 13.04 7.13 0.811
302766000 0.2571432 1489.661734 0.00194 0.362 1.002 1.08 5.19 1.58 1.021
302798365 4.9186433 2331.56416 0.01984 1.849 0.715 0.685 10.52 15.89 0.832
303327435 5.506691 3018.63378 0.016086 1.911 0.951 1.001 13.85 12.89 0.964
303502327 4.6671176 2521.337748 0.01494 2.378 0.834 0.816 10.88 13.55 0.668
303686889 5.6320791 2359.939605 0.0036 4.728 1.477 2.047 13.4 7.41 0.685
303814029 4.4573401 2332.056627 0.007447 3.75 1.494 1.572 14.79 8.29 0.595
304430662 5.6858804 3118.790382 0.010855 4.185 1.102 1.384 15.73 10.0 0.544
304695574 2.8090597 2386.640201 0.00643 3.24 1.194 1.495 13.08 5.94 0.613
305243225 1.2129139 2770.519892 0.014617 2.186 1.064 1.149 15.16 4.25 0.533
305424003 4.5849129 1627.05684 0.002101 5.249 1.494 2.012 10.06 6.6 0.354
305492348 3.2969977 2358.273636 0.00886 3.856 1.618 1.772 18.2 6.17 0.564
305506996 2.3682389 2817.689666 0.0487 1.866 0.505 0.475 11.43 12.53 0.0
305612552 6.9349089 2813.353902 0.01485 3.234 0.928 0.92 12.23 16.23 0.529
305739565 3.3704313 2329.334304 0.00561 4.608 1.311 1.865 15.24 5.55 0.43
305767364 1.4974223 2362.92619 0.039325 2.224 0.887 0.863 18.66 6.13 0.182
305790119 2.0353259 2821.637072 0.01203 2.032 1.012 1.064 12.73 6.38 0.741
305948428 4.8398399 2439.553965 0.00704 2.818 1.077 1.255 11.49 9.83 0.786
306248357 5.7180689 3037.150566 0.002864 5.215 1.368 1.689 9.86 8.85 0.012
306337838 6.00327 2136.96686 0.00492 3.947 0.968 0.996 7.62 13.81 0.0
306357884 1.0571733 2387.911246 0.00214 1.235 1.53 2.161 10.9 2.33 0.996
306362738 2.7817379 2221.888774 0.012808 2.151 0.981 1.008 12.44 8.21 0.747
306510653 2.2456869 2386.420276 0.0126 3.155 1.346 1.542 18.89 5.17 0.597
306604742 5.3970484 2541.712722 0.0028 6.194 1.329 2.142 12.36 6.65 0.349
306648160 3.6525305 1681.48892 0.00977 4.153 1.204 1.476 15.91 7.19 0.267
307201632 2.3556749 2907.561815 0.009377 3.351 1.511 1.712 18.09 4.99 0.601
307320565 2.625748 2387.964411 0.00465 3.529 1.528 1.785 13.28 5.17 0.578
307375528 2.2183625 3283.230469 0.004409 2.773 1.393 2.018 14.62 3.96 0.861
307734818 2.1077445 2661.706445 0.033127 1.779 0.672 0.647 12.84 9.37 0.578
307956397 4.1508569 2765.040315 0.0087 2.19 0.777 0.741 7.54 13.49 0.575
308098254 9.6246665 2299.07674 0.01023 4.297 1.022 1.13 12.46 16.98 0.48
308120029 6.8498533 2901.36046 0.033133 1.525 0.51 0.481 9.55 25.22 0.926
308172249 1.4013784 2768.65359 0.019735 1.704 0.899 0.893 13.69 5.69 0.706
308300731 7.6601547 2759.175152 0.00876 2.047 0.878 0.842 8.6 18.59 0.88
308504559 3.7846792 2786.127171 0.00587 2.51 1.199 1.598 13.36 6.79 0.905
308612785 3.6128161 2990.91546 0.009702 3.729 1.51 1.835 19.71 6.2 0.721
308778563 6.8581311 2908.497832 0.00279 5.186 1.512 2.033 11.71 8.58 0.627
309292963 9.4185437 2319.759823 0.00267 4.259 1.3 1.628 9.17 12.58 0.744
310002617 3.1774814 2765.673618 0.01419 2.824 1.084 1.124 14.6 8.32 0.57
310003988 4.5421594 2686.204782 0.00976 4.294 1.329 1.665 17.94 7.62 0.572
310105752 1.1703152 2386.666789 0.00538 1.319 1.159 1.294 10.36 3.79 0.927
310262516 1.9044134 2741.118344 0.0312 0.952 0.639 0.616 11.87 9.04 1.019
310728245 4.1816344 2765.925587 0.00418 4.13 1.324 1.73 12.2 6.93 0.584
310822679 1.7125104 2302.453868 0.00181 3.465 2.136 2.841 13.18 2.73 0.786
311035838 2.8997405 2661.5681 0.01376 1.849 0.872 0.841 10.77 9.72 0.772
311086350 3.8068712 3209.334584 0.017899 2.269 0.66 0.636 9.29 14.04 0.298
311133118 3.5061649 2701.925342 0.018379 1.601 0.78 0.739 10.93 12.09 0.878
311179742 8.3129806 2380.743164 0.00268 4.171 1.445 2.093 11.82 9.33 0.857
311292015 2.9519989 2385.043204 0.00827 3.518 1.346 1.702 16.89 5.62 0.663
311408969 3.5852284 2767.525934 0.016909 3.02 1.036 1.118 15.86 8.92 0.564
311441461 3.4471559 2911.354239 0.009498 3.744 1.271 1.686 17.92 6.17 0.67
311856080 2.2104947 3123.680189 0.007893 2.925 1.022 1.476 14.3 4.87 0.703
312030014 5.2330803 2386.216984 0.0069 4.617 1.343 1.498 13.57 9.34 0.119
312345863 1.7267432 2883.547313 0.014607 1.65 1.127 1.404 18.51 4.49 0.979
312508092 5.7759952 2355.374217 0.00903 3.594 1.109 1.315 13.63 10.67 0.67
312548829 3.6089193 2907.83037 0.005318 2.255 1.196 1.607 12.79 6.54 0.934
312811620 3.0923729 1863.845509 0.0072 3.061 1.425 1.788 16.55 5.62 0.813
312991501 3.2905683 2747.058296 0.01808 2.79 1.002 1.052 15.43 8.85 0.574
313453776 3.7325203 2632.264968 0.0048 2.851 1.132 1.276 9.64 8.27 0.683
314088020 7.0346299 2868.609542 0.003746 2.565 1.729 2.696 18.0 6.88 1.01
314375831 3.1278013 2855.876841 0.012999 2.528 1.159 1.396 17.36 6.77 0.859
314649737 5.8878118 2844.841088 0.009767 1.815 1.019 1.073 11.57 12.87 0.969
314835525 5.30329 1768.86655 0.0012 3.707 1.658 3.329 12.58 4.55 0.951
315002523 3.3023907 2991.488255 0.008028 5.174 1.371 1.871 18.28 5.54 0.0
315096343 4.3497551 2275.540633 0.00171 3.704 1.349 1.858 8.38 6.67 0.735
315398848 1.3677581 1679.63516 0.00584 1.363 1.071 1.42 11.84 3.74 0.969
317089770 8.8720052 2221.840496 0.00437 3.592 1.062 1.271 9.16 14.48 0.741
317189702 3.2141617 2222.777563 0.00337 1.618 1.602 1.707 10.81 6.28 0.976
317252733 3.3526843 2912.078486 0.011429 3.958 1.048 1.167 13.61 8.2 0.0
317290270 4.9792822 3338.349222 0.004376 4.331 1.529 1.953 14.09 7.24 0.683
317362389 4.7738904 2356.533298 0.00917 3.304 1.236 1.358 14.19 9.43 0.691
317483660 3.3311975 2224.055885 0.01239 3.705 1.256 1.372 16.66 7.38 0.301
318668441 2.2364485 2359.908764 0.01738 2.49 1.2 1.733 24.92 4.41 0.943
318796593 1.6020002 2251.740462 0.02152 2.625 1.128 1.217 19.48 4.93 0.475
319294834 6.0749198 2872.189739 0.006328 2.728 1.126 1.406 12.2 10.36 0.893
319568619 1.5265889 2058.439281 0.02363 1.688 0.834 0.803 13.47 6.54 0.672
320208949 5.7310859 2653.142376 0.01087 1.693 0.99 1.044 11.87 12.86 0.987
320281287 1.81451 2880.386105 0.012864 1.746 1.058 1.216 15.05 5.25 0.905
320327056 7.0327412 2048.053516 0.01729 3.044 0.838 0.804 11.53 18.12 0.478
320341952 5.0648401 2982.488346 0.000915 3.009 1.799 2.587 8.53 5.84 0.928
320505267 6.6245939 2909.455446 0.003526 2.751 1.095 1.257 8.14 12.18 0.829
320798691 5.0052605 2010.827728 0.007641 4.906 1.218 1.46 13.92 9.01 0.0
321041369 1.5379289 2934.602468 0.001112 0.724 0.954 0.935 3.4 5.9 0.969
321086563 3.9704457 2966.257472 0.003689 3.779 1.389 1.894 12.55 6.22 0.732
321250206 2.1040634 1865.144467 0.0032 1.38 1.177 1.417 8.74 5.15 0.963
321668398 5.6442112 2768.446771 0.004136 2.981 1.39 1.647 11.55 9.04 0.864
321802774 1.9405161 2357.915255 0.00593 3.344 1.567 2.055 17.26 3.7 0.707
321857016 6.9561134 2830.458192 0.015989 3.363 0.926 0.907 12.51 16.47 0.429
321861405 2.9897732 2907.76999 0.012893 3.06 1.332 1.574 19.5 6.1 0.765
321894059 2.9594651 1837.443197 0.00246 3.84 1.619 2.68 14.5 3.8 0.842
321982642 9.1040867 1356.32633 0.015909 1.845 1.037 1.156 15.91 16.06 1.043
322046084 2.7519172 3338.433851 0.009811 1.329 1.119 1.236 13.35 6.94 1.01
322262448 5.1191172 2906.072719 0.006317 5.563 1.257 1.592 13.8 8.47 0.0
322307342 3.5862962 2063.655791 0.005729 3.371 1.378 1.676 13.84 6.55 0.721
322504451 1.6087939 2825.686941 0.00816 1.966 1.266 1.715 16.9 3.64 0.935
322825139 0.4709937 2226.690709 0.0019 0.336 1.342 1.456 6.92 1.93 1.032
323002911 3.5949457 2384.246737 0.00581 2.153 1.206 1.389 11.55 7.57 0.901
323295908 3.8539027 2169.162947 0.01452 2.906 0.965 0.945 12.41 10.82 0.345
324116813 6.3885628 2379.364186 0.00441 1.726 0.963 1.007 7.3 14.2 0.941
324426685 9.8830331 2372.59318 0.01563 3.432 0.781 0.748 10.19 23.87 0.298
325410269 4.0673088 2881.637411 0.010855 2.623 1.133 1.267 14.4 8.82 0.819
326203952 2.5850398 2851.01373 0.01298 2.39 1.047 1.134 14.09 7.1 0.717
326475995 5.2266285 2872.105147 0.006662 5.412 1.401 1.931 17.19 7.35 0.434
326522874 3.1821969 2091.168424 0.003747 3.068 1.137 1.339 8.94 7.09 0.578
326809267 7.1436336 2899.627921 0.005205 5.668 1.509 1.836 14.45 9.75 0.358
327004130 3.4600026 2908.19918 0.008214 1.827 1.074 1.354 13.39 7.28 0.97
327369524 4.0236805 2877.793195 0.008925 3.71 1.13 1.498 15.44 7.4 0.64
327952677 3.3969441 2090.143839 0.010192 2.415 1.115 1.294 14.24 7.62 0.846
328513434 1.7904917 2933.595246 0.047315 1.223 0.482 0.453 10.75 10.73 0.754
328814605 5.6917805 2910.498359 0.005375 5.294 1.246 1.588 12.7 9.09 0.0
329373799 3.6554335 2851.820734 0.00968 3.699 1.29 1.536 16.49 7.07 0.583
329609449 4.2442882 2358.542026 0.00753 4.273 1.477 1.941 18.38 6.47 0.683
329672278 4.0557174 2357.496025 0.00424 1.615 1.707 2.549 18.11 5.02 1.034
329691586 1.5169786 2358.004096 0.00272 1.241 0.983 1.041 5.92 5.31 0.891
330424797 8.6243051 3091.419966 0.009216 5.584 1.317 1.547 16.2 12.54 0.273
330637910 2.0074528 2502.148194 0.020674 0.934 0.518 0.488 7.65 11.03 0.928
330665027 6.7080688 2841.643838 0.004622 4.67 1.366 1.777 13.18 9.34 0.649
330795142 1.3460633 2633.636146 0.01578 1.829 1.034 1.097 15.03 4.73 0.765
330799746 5.5115037 2656.365708 0.00325 4.423 1.371 1.605 9.98 9.09 0.459
331146317 2.3874139 2853.403508 0.013335 2.746 1.172 1.327 16.72 5.97 0.673
331297805 4.9816829 2351.787159 0.01145 2.587 0.927 0.928 10.83 12.9 0.678
331456189 3.89989 2847.553938 0.010637 1.888 1.124 1.414 15.9 7.67 0.992
332534326 2.4993895 2168.948798 0.01061 2.99 1.07 1.214 13.63 6.53 0.428
332579116 3.9017499 1456.806385 0.02743 1.845 0.739 0.705 12.73 13.38 0.822
332705008 7.6778159 2269.733623 0.00637 3.492 1.08 1.214 10.57 13.85 0.699
332860211 4.4445101 2198.536737 0.01673 2.737 1.004 1.137 16.04 10.02 0.793
332887363 4.8332515 3088.11645 0.005964 4.323 1.41 2.125 17.9 6.35 0.787
332911893 6.6132132 2168.770633 0.01001 5.646 1.256 1.426 15.57 11.22 0.0
334125713 4.6211026 2331.900044 0.0117 3.882 1.401 1.441 17.0 9.07 0.491
334305570 8.3008553 2314.556187 0.002645 4.793 1.33 1.451 8.14 13.08 0.362
334482103 3.7257102 2572.727656 0.00901 2.143 1.026 1.087 11.25 9.38 0.839
335590096 1.5229985 2304.245613 0.05806 1.196 0.374 0.366 9.63 10.95 0.53
335630746 4.6336155 2574.942709 0.00766 3.557 1.528 1.645 15.71 8.19 0.717
335813590 7.5575607 2641.138875 0.017757 2.023 0.796 0.758 11.01 19.83 0.896
336092760 6.7716021 2905.727594 0.00458 6.279 1.291 2.65 19.56 6.19 0.766
336125492 4.7271324 2416.096484 0.0086 4.672 1.421 1.721 17.41 7.74 0.447
336399144 5.7033411 1972.76106 0.01473 3.039 1.066 1.209 16.0 11.35 0.797
336613507 2.2350331 2356.6909 0.02088 3.102 1.288 1.552 24.46 5.04 0.704
336691874 5.4233428 2872.580817 0.013384 4.975 1.137 1.427 18.01 9.5 0.0
336732616 3.547854 1327.25256 0.010424 3.494 1.222 1.346 14.99 7.78 0.468
336824844 4.4638411 2885.028959 0.003791 1.556 1.031 1.359 9.12 8.48 0.99
336840314 2.8282129 2772.335278 0.009584 2.716 0.949 0.972 10.38 8.51 0.264
337647366 4.7464485 2575.676862 0.00194 2.408 1.506 2.188 10.51 6.23 0.961
339207264 5.4823596 2912.799879 0.006503 4.955 1.353 1.768 15.55 8.19 0.488
339503267 4.9399798 2912.023829 0.004091 3.279 1.425 2.331 16.26 5.89 0.937
339522221 1.82069 1655.29768 0.01234 3.049 1.207 1.397 16.93 4.78 0.401
340228388 3.1726875 2354.400233 0.01899 2.05 0.875 0.856 12.86 10.16 0.75
340700241 7.7925448 2967.138723 0.01634 2.903 1.159 1.452 20.24 11.97 0.966
341299943 3.0233509 2821.999767 0.01715 2.369 0.83 0.796 11.37 10.39 0.385
342642208 8.6007557 2758.586312 0.00509 3.304 1.124 1.355 10.55 13.56 0.828
343330330 5.5613023 2850.550846 0.0022 5.64 1.139 2.183 11.17 6.32 0.636
343726435 5.016641 2880.047725 0.010347 3.203 0.986 1.86 20.64 6.6 0.957
344552721 1.9519092 3150.311774 0.031413 1.056 0.588 0.56 10.83 9.83 0.952
345193111 6.1606297 2814.45684 0.01023 2.218 1.145 1.218 13.44 12.15 0.942
345205395 2.8492565 2788.352176 0.0241 1.846 0.84 0.809 13.7 9.87 0.8
345645749 7.8808589 2731.3788 0.00512 4.788 1.253 1.503 11.73 11.96 0.498
345697569 2.8817718 2880.907454 0.013332 2.842 1.116 1.34 16.88 6.6 0.729
346077232 6.3720834 2880.180162 0.005659 1.322 1.234 1.521 12.48 10.2 1.039
346154016 4.449914 2795.758929 0.01355 2.449 0.966 1.202 15.27 9.36 0.893
346338552 4.4653014 2847.336508 0.01476 2.494 1.113 1.212 16.07 9.75 0.868
346626688 4.4085194 2886.331856 0.008977 3.302 1.076 1.295 13.39 8.95 0.66
346667887 3.8922407 2415.698567 0.0061 2.652 1.208 1.602 13.65 6.92 0.888
346972413 2.7779767 2413.390215 0.00789 1.753 1.35 1.644 15.93 5.59 0.99
347013211 9.07763 2873.067934 0.005912 5.928 1.365 1.766 14.81 11.5 0.443
347329162 4.6170519 2659.915254 0.01221 3.555 1.055 1.165 14.05 10.19 0.428
347430350 2.2438471 2689.309412 0.01031 2.574 1.26 1.309 14.5 5.95 0.656
347553438 1.82738 2168.25205 0.00087 1.491 1.771 2.959 9.52 2.57 0.998
348297468 3.8190051 2982.180104 0.001907 1.199 1.414 1.63 7.77 7.08 1.003
348437470 3.2975093 2906.709615 0.013404 2.511 0.97 1.105 13.95 8.36 0.748
348501452 2.4257176 2987.620891 0.001855 2.581 1.439 1.77 8.32 4.85 0.805
348538431 0.8994677 2963.623366 0.058768 1.207 0.538 0.507 13.41 6.29 0.59
348756659 3.7260939 2964.280868 0.018231 3.119 1.033 1.143 16.83 8.95 0.579
349071261 2.7875233 2501.2671 0.008078 1.738 1.133 1.36 13.33 6.39 0.96
349312122 2.8329023 2715.238616 0.01863 2.029 0.915 0.906 13.5 9.02 0.764
349503728 1.1235117 3123.871658 0.048991 1.039 0.583 0.558 13.46 6.81 0.909
349582831 3.4536317 2911.622062 0.013829 2.338 1.088 1.319 16.92 7.5 0.903
349827430 5.5514888 3361.366521 0.009493 4.335 1.377 1.516 16.11 9.68 0.48
349891396 1.3003394 3121.49861 0.03832 1.341 0.594 0.569 12.15 7.41 0.667
350293646 8.5234958 2985.304174 0.018942 2.444 0.861 0.82 12.31 20.36 0.843
350882505 4.2025514 2795.704556 0.00336 4.028 1.067 1.781 11.26 6.29 0.713
351864831 8.7311119 2840.156934 0.004827 4.4 1.284 1.605 12.16 12.08 0.715
352011875 6.2468813 1686.187589 0.000516 9.04 1.199 6.226 15.43 2.44 0.931
352151292 5.0821798 2827.2985 0.00493 4.249 1.202 1.456 11.15 9.09 0.403
352442207 4.6107024 2847.211624 0.005689 5.626 1.592 2.103 17.3 6.47 0.315
352469839 3.7026941 2822.38349 0.01313 1.884 1.189 1.547 19.33 6.9 1.018
352690548 4.9056578 2876.910435 0.009475 3.172 1.014 1.082 11.49 11.28 0.544
353146308 0.4131063 2823.922122 0.02194 0.368 0.55 0.522 8.44 3.66 1.073
353960022 3.9200919 2913.021886 0.02243 4.117 1.07 1.619 26.45 6.61 0.715
354031707 4.1866989 3343.972407 0.0022 6.554 1.756 2.668 13.65 4.94 0.296
354293303 2.4713543 2912.37098 0.008215 2.365 1.185 2.082 20.58 3.91 0.983
354442783 1.5224706 2910.690161 0.008545 1.342 0.835 0.813 8.2 6.45 0.806
354469661 4.7947729 2904.860416 0.00681 4.774 1.514 2.078 18.71 6.61 0.664
354489554 4.7729363 2819.17807 0.0043 3.344 1.46 1.952 13.96 6.93 0.859
354619337 2.1487872 2798.285937 0.007059 4.167 2.002 1.959 17.95 4.51 0.0
354727907 8.4498763 2786.404289 0.07139 1.773 0.434 0.411 11.97 32.17 0.909
354742440 4.4532909 2906.723061 0.002866 6.572 1.197 2.894 16.9 4.18 0.696
354937825 5.469359 2965.307736 0.00594 2.119 1.279 1.661 13.97 8.54 0.988
355096431 7.2147718 2036.889768 0.00858 4.015 1.003 1.052 10.63 14.95 0.103
355509914 1.7386695 1326.110175 0.013711 1.19 0.817 0.783 9.99 7.27 0.912
355640518 0.8497194 2910.643629 0.069488 1.352 0.396 0.771 22.18 3.6 1.044
355655412 3.1958886 2299.679583 0.01076 1.548 1.278 1.426 16.13 6.95 1.014
355703913 2.1061569 1326.105486 0.012142 1.469 0.934 0.924 11.11 7.31 0.891
356206412 3.2690486 2358.147763 0.00606 3.666 1.283 1.566 13.3 6.43 0.532
356473034 2.6158597 2957.574412 0.013363 2.517 0.952 0.972 12.26 8.09 0.465
356921678 0.8515408 3039.991677 0.051018 0.648 0.381 0.62 15.28 4.42 1.15
356990855 0.5894678 2524.058419 0.00102 0.631 1.268 2.409 8.39 1.33 1.025
357145112 3.1523405 2416.086326 0.00644 3.111 1.084 1.506 13.18 6.17 0.737
357202877 9.5537684 2318.200838 0.01826 3.414 1.083 1.273 18.77 15.28 0.883
357244603 3.0650073 2601.814247 0.02319 1.548 0.674 0.888 14.75 8.77 0.998
357634632 3.365343 2332.074941 0.0077 3.352 2.273 2.21 21.15 5.62 0.812
357872559 2.5530138 2852.087815 0.006564 3.109 1.116 1.779 15.72 4.58 0.81
358164738 5.6022404 3035.128051 0.004365 6.027 1.582 2.497 17.99 6.19 0.623
358516596 3.2440454 2391.154184 0.015012 3.677 1.092 1.283 17.14 7.4 0.251
358557578 7.4547813 2287.993926 0.002509 7.168 1.752 2.764 15.1 7.0 0.579
358613376 8.2713274 2942.653105 0.02074 3.809 0.99 0.988 15.52 17.37 0.463
358838026 3.9535041 3032.665492 0.006493 3.684 1.391 1.948 17.13 6.03 0.8
359403471 2.5547255 2358.085914 0.00558 2.953 0.922 0.947 7.72 8.08 0.0
359426909 3.9415006 2357.82988 0.00894 2.177 1.084 1.317 13.58 8.19 0.923
359469754 3.0278609 2417.858614 0.00668 3.669 1.213 2.002 17.85 4.69 0.798
359523751 4.8397625 2357.905176 0.00888 3.244 1.22 1.398 14.37 9.2 0.743
360142739 2.2377411 2821.497839 0.00364 4.079 1.588 2.448 16.11 3.43 0.703
360221713 3.1062522 2384.512135 0.00368 4.824 1.229 1.97 13.03 4.87 0.405
360224870 5.1778752 3118.397701 0.029835 1.718 0.683 0.667 12.58 16.62 0.925
360473750 4.3618031 3071.43278 0.00313 4.9 1.403 2.19 13.36 5.74 0.645
360742636 2.5495659 1654.162996 0.014993 2.593 1.001 1.02 13.62 7.7 0.467
360816296 3.5505931 2382.328839 0.0157 2.713 1.098 1.263 17.25 8.0 0.796
360822008 2.9075077 2056.460855 0.01002 2.92 1.04 1.14 12.45 7.62 0.465
361343239 2.3505698 2331.527877 0.01121 2.768 1.028 1.142 13.19 6.58 0.457
361710792 8.7234738 2380.11405 0.01075 2.598 0.961 0.974 11.02 18.06 0.851
362032529 3.4507193 2388.137789 0.00227 3.498 1.216 1.608 8.36 6.38 0.626
362222177 6.6363577 2884.031242 0.00747 6.385 1.095 1.335 12.58 11.48 0.0
362709886 4.7259317 2363.151122 0.00631 2.774 1.414 1.779 15.42 7.48 0.917
363029616 1.3502386 2793.849156 0.00165 2.178 1.113 2.242 9.94 2.38 0.934
363083571 3.8249546 2385.434401 0.00763 3.874 1.361 1.606 15.3 7.1 0.553
363259409 5.0953453 3067.268245 0.005956 5.025 1.538 2.318 19.51 6.2 0.729
363661031 3.5601365 2355.303805 0.00463 2.824 1.659 2.262 16.79 5.13 0.931
363749415 3.6562554 2382.731966 0.00497 3.853 1.215 1.441 11.08 7.39 0.338
364186197 4.4247132 2935.531318 0.000984 1.132 1.324 1.437 4.92 8.66 0.99
364431259 2.9866836 2382.37766 0.014 2.681 1.014 1.132 14.6 7.75 0.657
365021641 7.4832824 2382.076495 0.01291 3.802 0.961 0.983 12.18 16.17 0.293
365952328 4.8741147 3120.784046 0.004613 2.049 1.446 2.123 15.73 6.44 1.009
366120401 4.7308142 2733.900505 0.00878 3.062 1.006 1.032 10.54 11.52 0.498
366248595 3.6071588 2358.969705 0.00427 3.947 1.25 1.644 11.72 6.49 0.532
366302410 1.2117417 3310.606085 0.033487 1.046 0.564 0.753 15.03 5.25 1.031
366315051 7.3144752 3093.589256 0.019146 1.481 0.922 0.923 13.93 16.73 1.049
366527844 3.089982 2910.690032 0.008382 2.119 1.252 1.566 15.64 6.14 0.946
366622912 3.1148917 2552.347291 0.025584 2.363 0.788 0.75 13.08 11.05 0.383
366698929 4.5589188 2573.138543 0.01033 1.873 0.959 0.976 10.82 11.69 0.906
366846982 5.754879 2843.678568 0.00182 6.944 1.83 3.1 14.43 5.33 0.627
366972162 2.190225 2738.853306 0.00875 3.151 1.162 1.485 15.15 5.02 0.568
367366318 2.7347656 3257.740089 0.009192 3.215 1.587 1.719 17.98 5.58 0.692
367425982 1.6923573 2853.682844 0.020173 1.991 0.886 0.86 13.32 6.67 0.512
368678195 2.8406462 2882.348252 0.057873 2.744 0.854 0.852 22.37 9.4 0.37
368713985 4.0947485 3071.647261 0.005981 5.191 1.509 2.038 17.19 6.06 0.403
368734712 4.3271416 2882.41759 0.00534 2.382 1.286 1.783 14.21 6.82 0.957
368739874 3.3575477 2714.264611 0.02624 1.788 0.79 0.75 13.26 11.63 0.835
368805700 3.5771891 2695.989749 0.015679 3.067 1.009 1.04 14.21 9.49 0.371
369062542 5.0493049 2788.904875 0.00785 3.885 0.978 1.667 16.11 7.38 0.801
369336146 5.7694373 2090.758499 0.004656 3.925 1.229 1.523 11.34 9.52 0.654
369455629 3.3771114 2038.510574 0.004515 2.451 1.068 1.207 8.85 8.02 0.752
369474541 5.4977872 3210.09279 0.006358 4.94 1.397 1.663 14.46 8.81 0.312
369907772 4.2771464 2904.298736 0.006104 3.867 1.423 1.881 16.03 6.63 0.747
369960846 1.6062693 1654.102739 0.016725 1.956 0.897 0.891 12.57 6.25 0.547
369965258 2.1194575 2063.929109 0.00182 1.996 1.646 2.087 9.71 3.93 0.931
370010846 3.4846894 3156.828096 0.014997 3.056 1.009 1.059 14.14 9.16 0.401
370385007 4.2174286 2360.251174 0.00705 4.045 1.506 2.253 20.64 5.59 0.834
371188886 9.1270425 3031.897125 0.004598 3.62 1.013 1.086 8.04 16.99 0.603
371234684 3.9228042 2603.86508 0.01397 3.205 1.201 1.272 16.4 8.75 0.619
371443216 2.8240691 2358.688506 0.00897 3.808 1.913 1.782 18.4 5.86 0.38
371573539 8.3753156 2849.631231 0.003994 2.687 1.391 1.678 11.57 11.55 0.947
371864043 2.9599541 2359.135206 0.00719 3.523 1.376 1.774 16.41 5.44 0.69
372264750 2.1702725 2853.582179 0.005157 2.142 2.1 1.895 14.84 4.77 0.886
372424377 5.4683192 2549.018978 0.01064 3.251 1.333 1.417 15.94 10.15 0.774
372443687 4.2955192 2052.958371 0.02063 2.874 0.979 0.97 15.2 11.38 0.565
372596795 3.5366051 2359.718789 0.01266 2.587 1.075 1.212 14.87 8.26 0.787
372747949 3.4026932 2763.167593 0.0029 5.23 1.258 2.093 12.3 4.91 0.393
372818426 1.4436706 2389.313335 0.04337 2.134 0.941 0.931 21.16 5.66 0.537
372960748 2.0963263 2359.742247 0.0072 1.217 1.163 1.515 14.02 4.78 1.025
373033374 3.412893 2357.446143 0.01596 2.6 1.005 1.078 14.86 8.86 0.704
373612558 5.8677921 2606.426277 0.014084 3.401 0.987 1.045 13.53 13.05 0.525
373614579 8.2064867 2605.774678 0.029281 2.968 0.862 0.829 15.48 19.65 0.713
373693175 1.3273482 2662.70189 0.01885 2.083 0.99 1.004 15.04 5.05 0.494
373894336 4.2234273 2908.370097 0.007945 4.384 1.243 1.855 18.03 6.37 0.67
374155286 3.6850751 3065.199093 0.004456 1.859 1.175 1.519 11.06 6.97 0.964
374530847 2.152163 2770.231395 0.016987 1.753 0.881 0.862 12.25 7.8 0.771
375506058 2.6502324 2881.427373 0.005793 2.503 1.907 1.864 15.47 5.36 0.856
375654303 1.8020923 2853.880406 0.00857 2.949 1.232 1.793 18.1 3.73 0.77
375942197 3.8993831 2797.700003 0.006492 5.186 1.429 1.924 16.91 6.1 0.229
376036292 2.9677851 3014.515582 0.018227 3.54 1.25 1.706 25.12 5.49 0.758
376454594 2.5784481 2820.144262 0.00762 1.253 1.008 1.072 10.21 7.4 0.982
376524552 3.7130701 2661.050292 0.01961 1.654 0.793 0.755 11.53 12.38 0.884
376610581 2.3908076 2331.214533 0.00601 3.28 1.532 1.702 14.4 5.1 0.586
376637093 2.0560142 2881.740794 0.00846 2.8 1.217 1.253 12.57 5.8 0.373
376765646 8.2686298 2904.952825 0.00365 4.906 1.324 2.352 15.5 8.03 0.86
377297285 4.0656968 2829.128867 0.013699 4.228 1.384 1.596 20.37 7.49 0.469
379240073 3.1644075 1656.380357 0.005603 2.058 1.383 1.594 13.02 6.34 0.933
379717270 8.4457042 2336.341283 0.003849 1.686 1.755 2.95 19.96 7.14 1.046
379824738 5.6852804 2820.455764 0.00633 6.105 1.42 1.814 15.74 8.31 0.0
380528770 8.1168658 2998.505612 0.007595 5.237 1.252 1.389 13.2 13.19 0.0
380589029 1.3484955 2388.903698 0.018543 2.405 1.126 1.232 18.3 4.34 0.548
380775661 2.025289 2388.22904 0.01848 2.257 0.894 0.876 12.99 7.41 0.365
380836882 8.011385 2381.86834 0.00789 5.197 1.113 1.27 12.3 13.75 0.0
380886534 8.9000334 3208.636707 0.022163 1.854 1.037 1.112 18.06 16.45 1.058
380907135 4.0460644 3226.955884 0.008004 5.824 1.461 1.796 17.53 6.75 0.0
381448973 2.9419791 3117.399031 0.01446 3.363 1.253 1.495 19.61 6.23 0.634
381591826 6.8793455 2909.763948 0.01648 1.299 0.686 0.659 9.22 20.38 1.01
381789320 3.4930546 2384.958497 0.00798 2.985 1.18 1.412 13.76 7.25 0.734
381856447 1.7690121 2037.77354 0.01011 1.017 0.726 0.691 7.58 8.0 0.924
381982417 8.6187455 2384.919206 0.00343 1.692 1.978 2.184 13.95 10.17 1.026
382187347 3.581253 3033.08159 0.041493 1.874 0.596 0.574 12.75 14.45 0.688
382391899 1.9550932 2169.669461 0.019635 1.788 0.909 0.877 13.4 7.27 0.744
382419744 6.5081212 1397.745101 0.00826 5.472 1.078 1.249 12.38 12.05 0.0
382521776 4.3934744 3186.072113 0.011542 3.055 0.943 0.943 11.05 11.74 0.296
382602147 2.1356844 2062.341695 0.028827 1.889 0.676 0.649 12.02 9.44 0.426
382688257 7.6016156 3029.644705 0.002969 2.116 1.706 2.9 17.23 6.7 1.026
382975217 4.1400273 2353.765428 0.00452 3.936 1.462 1.802 13.22 6.83 0.653
383214426 2.4013188 2823.071657 0.02734 1.988 0.71 0.682 12.29 9.88 0.468
383216635 6.6314176 2815.836665 0.00308 2.372 1.354 1.725 10.44 9.52 0.958
383299778 1.5570251 3069.672142 0.00422 1.431 1.078 1.423 10.08 4.07 0.953
383410746 2.114655 2359.633994 0.02413 1.945 0.893 0.874 14.82 7.64 0.708
383829317 9.9444971 3320.796139 0.003078 3.171 1.612 2.066 12.5 11.04 0.95
383949205 5.4722557 2322.275501 0.0018 6.366 1.465 2.767 12.8 5.36 0.659
384016413 5.451593 2380.942313 0.00349 3.628 1.292 1.834 11.82 7.74 0.82
384299730 6.6926834 2381.701217 0.00318 5.96 1.281 1.724 10.6 9.42 0.0
384709136 4.8131406 2387.911786 0.00503 4.932 1.458 2.083 16.12 6.53 0.626
385658469 3.4142143 2245.620362 0.0034 4.212 2.219 2.708 17.22 4.6 0.767
386197662 0.3828485 2550.39516 0.00096 0.493 1.41 1.681 5.68 1.48 1.015
386259537 5.6107737 2228.937203 0.006652 6.338 1.527 2.124 18.9 7.2 0.211
386772576 4.8038446 2571.791808 0.017 2.038 0.85 0.817 11.63 13.88 0.828
387318409 3.246565 2818.598577 0.00887 3.478 1.247 1.411 14.5 7.04 0.484
387318486 0.6583175 2823.85046 0.00374 0.796 0.993 1.014 6.76 3.13 0.951
387329912 5.4328364 2734.363125 0.00142 7.38 1.776 3.128 12.86 5.04 0.541
387515920 3.9544873 2520.191396 0.00463 1.716 1.083 1.366 10.14 7.91 0.971
387690507 6.3875842 2530.543507 0.023725 2.509 0.566 0.538 9.03 22.29 0.143
387933822 2.8953095 2876.615391 0.005366 4.137 1.41 2.082 16.64 4.6 0.659
388076422 2.5761796 2883.905467 0.049904 1.588 0.511 0.483 11.76 13.1 0.62
388104525 2.4997996 3069.773646 0.014621 2.865 1.009 1.081 14.26 7.19 0.322
388934707 4.4430866 2192.072276 0.0088 1.787 0.981 1.554 15.9 7.27 1.026
389352124 4.954648 3148.5999 0.007357 3.639 1.358 1.428 13.36 9.48 0.595
389421473 5.3160704 2041.219803 0.014203 4.353 1.163 1.452 18.87 9.29 0.518
389910188 4.5431872 2883.264542 0.011913 3.652 1.079 1.218 14.5 9.72 0.435
390207998 9.8162989 3321.753883 0.002369 5.37 1.429 2.145 11.39 10.13 0.76
391958006 1.7430143 2771.551589 0.032206 2.287 0.9 0.887 17.37 6.63 0.33
392319808 4.7518771 2681.976922 0.00867 2.459 1.214 1.583 16.08 8.01 0.951
392995938 1.0078907 2358.707236 0.00179 2.755 1.862 3.413 15.75 1.52 0.956
393340920 1.8665254 2990.230842 0.003606 3.109 1.394 1.741 11.4 4.09 0.597
393414358 4.3780807 1469.697072 0.007074 5.39 1.254 1.697 15.57 7.16 0.0
393495970 1.7554285 2576.373848 0.014717 1.773 0.927 0.922 12.2 6.48 0.733
393831507 4.860673 2661.328325 0.00614 2.632 1.177 1.442 12.33 8.84 0.88
394050135 8.8720542 2754.939635 0.006144 3.659 1.244 1.507 12.88 12.88 0.826
394126269 3.8579439 3129.290839 0.023563 2.795 0.881 0.863 14.45 11.5 0.382
394346745 3.4024655 2382.603668 0.01499 3.141 1.088 1.213 16.19 8.07 0.563
394443982 4.4338805 2382.058438 0.00918 3.93 1.282 1.416 14.79 8.71 0.431
394492339 9.1317488 2374.125286 0.03547 2.448 0.839 0.806 16.55 21.52 0.918
394561119 4.0782392 2336.073646 0.006047 4.848 1.44 1.721 14.6 7.05 0.0
394657039 3.7628372 2382.232709 0.01136 3.956 1.439 1.622 18.86 7.09 0.534
394698182 3.7115129 2387.008657 0.01228 2.685 1.083 1.176 14.22 8.81 0.739
394722182 3.5315897 2389.337457 0.00723 2.689 1.29 1.564 14.51 6.79 0.853
394918211 4.3771602 2363.904851 0.001562 8.413 1.149 3.415 14.72 3.45 0.603
395143000 2.9665122 2795.48348 0.00822 3.346 1.312 1.859 18.38 5.12 0.798
395171208 4.7201912 2847.968306 0.00671 4.416 1.548 1.784 15.94 7.68 0.544
395385033 8.5394045 2437.267399 0.00646 5.884 1.33 1.734 15.2 11.15 0.399
395393265 3.3772835 2883.441847 0.007216 3.643 1.235 1.768 16.39 5.75 0.73
395926728 1.4466788 2388.853133 0.00441 1.529 1.205 1.792 12.98 3.2 0.98
396133015 5.2667367 2847.67339 0.00291 2.788 1.287 1.65 9.71 8.4 0.881
396246765 3.4414188 3129.194083 0.007381 3.003 1.148 1.373 12.86 7.32 0.7
396556650 2.277182 1814.364165 0.00522 1.675 1.119 1.606 12.65 4.71 0.977
396794358 3.1405783 2278.640462 0.00857 1.574 1.069 1.239 12.51 7.45 0.979
396950329 1.7763987 2663.904525 0.00567 0.638 0.834 0.793 6.51 7.33 1.02
397053253 4.8003341 2638.336302 0.006287 2.0 0.751 0.718 6.21 15.16 0.695
397763985 3.8779743 2908.635769 0.004676 3.294 1.122 1.452 10.83 7.43 0.683
398371628 7.1406422 2913.360441 0.007517 1.992 0.958 0.966 9.13 15.93 0.919
398466662 8.7719993 2347.157497 0.00501 4.92 1.423 1.864 14.39 10.8 0.722
398502253 3.0031058 3043.480963 0.006678 3.487 1.349 1.969 17.55 4.92 0.794
398572544 3.408833 3229.806391 0.016032 3.163 1.065 1.102 15.23 8.83 0.356
398895470 2.6940348 2771.189014 0.011716 4.107 1.397 1.709 20.18 5.33 0.341
398943781 3.0524018 2329.902022 0.02227 2.483 0.917 0.896 14.59 9.6 0.532
398945279 9.5098954 3059.616028 0.006596 1.448 1.018 1.123 9.95 16.92 1.027
399195246 1.6930171 3092.280152 0.01094 2.759 1.247 1.632 18.61 3.94 0.74
399346877 3.9606593 2718.824292 0.00581 3.442 1.051 1.34 11.14 7.99 0.582
399402994 2.7161298 2770.470612 0.014527 3.53 1.07 1.208 15.88 6.94 0.0
399571743 4.7443604 3199.691734 0.009002 1.139 0.813 0.773 8.0 14.35 0.998
399757537 6.4879123 2194.248543 0.00726 1.648 1.482 1.689 15.7 9.88 1.035
399794420 1.5947535 2421.077646 0.015065 1.941 1.027 1.152 15.42 5.03 0.8
399860444 2.4706114 2012.510963 0.014311 1.794 1.015 1.051 13.71 7.36 0.879
400093775 3.6022715 2763.847708 0.0097 2.752 1.217 1.37 14.71 7.71 0.788
400103802 4.2511214 2910.467019 0.01383 2.823 0.922 0.907 11.63 11.85 0.438
400381085 3.7539574 2522.197579 0.00904 2.544 1.18 1.533 15.9 7.01 0.906
400430915 2.1863095 2797.900124 0.002984 3.958 1.648 1.895 11.29 4.42 0.196
400432230 3.1833919 2827.042109 0.00985 2.017 1.319 1.387 15.01 7.2 0.926
400515645 1.6757659 2548.509059 0.00258 2.248 1.342 1.768 9.79 3.7 0.841
400899926 4.625568 2884.621763 0.00981 3.645 1.075 1.388 14.99 8.62 0.651
401028336 1.7819156 2356.989907 0.01202 2.748 1.343 1.688 20.18 4.04 0.773
401125028 5.1750108 2297.19627 0.0133 1.715 0.876 0.852 10.72 14.14 0.932
401509690 5.8009082 2378.670278 0.00513 3.175 0.972 1.013 7.92 13.28 0.496
401604346 2.1223673 2037.564542 0.008056 1.586 1.102 1.267 12.4 5.67 0.943
401704685 4.2100055 2384.347387 0.00799 2.653 1.166 1.424 13.88 8.11 0.863
402026209 1.3382314 1355.184421 0.027137 2.156 0.929 0.904 16.25 5.51 0.16
402053027 7.7971071 2303.577592 0.02315 1.873 1.002 1.299 21.56 12.75 1.081
402319411 3.3262835 2449.442335 0.025383 2.948 0.936 0.932 16.19 9.84 0.216
402740809 1.5801759 2851.468348 0.006187 0.645 0.858 0.852 7.31 6.36 1.025
402828941 4.1509756 2442.968277 0.00978 2.029 1.013 1.045 11.27 10.45 0.874
403136415 2.5128483 2062.639615 0.018574 2.554 0.958 0.936 13.92 8.19 0.337
403368444 6.5568726 3111.963815 0.008511 2.755 1.158 1.326 13.34 11.68 0.885
403507814 2.7812908 2383.8426 0.01193 3.208 1.702 1.72 20.49 5.78 0.697
403693870 3.5245689 3235.651353 0.020957 3.15 1.106 1.192 18.82 8.46 0.584
403911354 4.4814049 2325.552168 0.01017 1.689 1.218 1.455 16.0 8.4 1.021
404340025 2.6755523 2359.570981 0.01399 3.065 1.133 1.242 16.02 6.81 0.47
404456775 3.0444485 2851.207721 0.030036 0.916 0.498 0.467 8.84 14.99 1.015
404467699 3.9080236 2137.830843 0.0081 3.292 1.357 1.576 15.47 7.34 0.737
404505029 9.5739531 2680.103432 0.00317 4.172 1.483 1.976 12.13 10.95 0.854
404516402 2.3107907 2849.022331 0.018595 1.963 0.832 0.799 11.88 8.66 0.61
405428714 2.9531953 3126.813835 0.003302 3.889 1.272 1.613 10.11 5.82 0.355
405717754 4.4379727 2770.377734 0.016223 4.718 1.256 1.483 20.61 8.27 0.0
405788729 4.2254748 2828.070265 0.001577 4.839 1.055 1.695 7.34 6.61 0.331
405897415 4.6387689 2845.232047 0.0114 3.569 1.033 1.154 13.44 10.25 0.405
406106335 3.0773658 2358.240883 0.00514 3.579 1.406 1.759 13.76 5.67 0.647
406318573 5.1794021 2036.457442 0.006052 2.583 1.095 1.233 10.46 10.53 0.832
406361982 5.2819763 2818.154198 0.00332 5.909 1.364 2.442 15.35 5.8 0.642
407146536 2.0976705 2385.924603 0.00212 3.016 1.41 3.069 15.41 2.52 0.951
407146538 2.0915616 2387.976866 0.00256 3.634 1.065 1.572 8.68 4.47 0.304
407156755 4.7924038 2900.666047 0.002562 6.012 1.181 2.644 14.6 4.78 0.712
407166076 8.7520247 2380.384701 0.01741 3.602 0.941 0.935 13.45 18.74 0.514
407495930 3.0269043 2738.329356 0.00712 3.819 1.28 1.623 14.94 5.89 0.494
407905370 9.8170028 1747.792229 0.00651 3.341 1.24 1.492 13.13 13.89 0.887
407958640 2.5505105 2823.256866 0.01451 1.463 1.297 1.595 20.96 5.37 1.048
407997410 2.5792489 2465.671672 0.00709 0.528 0.975 1.01 9.28 7.77 1.064
408506314 3.4106422 3227.771761 0.004984 4.174 1.051 1.628 12.54 5.95 0.501
408508003 8.2241876 3225.54574 0.008621 3.501 1.035 1.135 11.49 15.28 0.687
408609355 7.3099457 3140.000542 0.004484 6.439 1.536 2.314 16.9 7.9 0.562
408743161 4.4632038 2496.393658 0.00721 3.659 1.083 1.354 12.54 8.66 0.567
408824640 8.662046 2489.509979 0.00707 3.278 1.079 1.226 11.24 14.85 0.798
409009431 4.2971136 2223.153269 0.02601 2.775 0.868 0.837 14.72 12.68 0.451
409594381 3.491383 2248.541475 0.00465 2.999 1.223 1.481 11.01 6.99 0.729
410119093 4.1287427 3127.625425 0.012671 2.76 0.979 1.018 12.5 10.56 0.624
410159011 2.623354 2279.359536 0.00879 2.845 1.323 1.715 17.54 5.12 0.827
410372968 2.7674682 3098.317233 0.00574 2.997 1.166 1.432 11.83 6.1 0.651
410554986 5.1745185 2354.56787 0.01049 2.441 1.014 1.328 14.84 9.52 0.934
411343008 3.6720231 2848.656116 0.015619 3.064 1.15 1.263 17.22 8.31 0.671
411463659 4.8934688 3092.036359 0.009659 3.157 1.283 1.592 17.07 8.28 0.851
411608801 5.0267996 2856.416547 0.006358 2.754 1.36 1.489 12.95 9.19 0.858
411697517 3.3864172 2174.346454 0.006502 2.854 1.114 1.457 12.81 6.75 0.789
411796826 3.0959309 2355.198773 0.01408 2.545 1.259 1.529 19.8 6.31 0.895
412485680 4.6622996 2358.370512 0.00381 3.382 1.641 2.587 17.42 5.35 0.937
412521892 2.4732088 2248.828614 0.00274 2.244 1.527 1.883 10.75 4.71 0.899
412828754 3.3808424 2385.934136 0.00442 3.135 1.456 1.972 14.3 5.45 0.844
413376180 1.3541351 2303.359237 0.02036 1.894 0.887 0.863 13.44 5.73 0.474
414922696 7.6460931 2872.028059 0.003132 3.508 1.154 1.394 8.51 12.29 0.757
415143674 6.0219203 2965.252097 0.014131 6.63 1.336 1.931 25.04 7.94 0.0
415276070 1.7454828 2963.256136 0.006919 1.923 1.439 1.537 13.95 4.48 0.88
415443327 4.890376 2501.630362 0.012039 3.984 1.138 1.464 17.53 8.64 0.624
415976665 1.5244603 2908.081854 0.001648 1.665 1.54 1.962 8.69 3.28 0.939
416195870 2.7441672 2765.819264 0.00565 1.418 0.948 1.003 8.22 8.08 0.928
417047499 2.304583 2444.920543 0.0108 3.457 1.301 1.566 17.76 5.12 0.481
417129824 3.500869 2818.762814 0.00623 3.84 1.289 1.637 14.09 6.45 0.565
417646390 3.8016217 2762.195685 0.00831 3.223 1.273 1.478 14.7 7.52 0.71
417676091 4.4184666 2910.76855 0.011934 3.166 1.059 1.161 13.83 9.95 0.604
417942201 4.230596 1834.649331 0.00377 4.263 1.355 2.06 13.8 5.91 0.729
418012030 6.6857865 2682.185785 0.00669 2.896 1.107 1.13 10.08 13.68 0.756
418184767 6.7274903 3279.688465 0.015103 2.944 0.915 0.911 12.21 15.99 0.652
418471796 2.6841894 2388.272114 0.02967 2.836 1.049 1.183 22.23 6.98 0.676
419411415 1.6306523 2443.470673 0.06805 1.202 0.427 0.407 11.59 10.78 0.719
419503191 8.1618477 3056.670983 0.004647 2.17 1.39 1.678 12.48 11.35 0.993
419840740 8.9539287 2849.328185 0.005133 2.618 1.06 1.221 9.55 15.15 0.902
419858461 2.5433707 3041.975735 0.055257 3.221 1.033 1.16 29.74 6.83 0.51
420016507 3.4082154 2168.078836 0.01006 3.901 1.333 1.568 17.15 6.69 0.468
420114036 4.3744258 2737.85419 0.00858 5.275 1.379 1.935 19.55 6.47 0.403
420177051 4.0483695 2770.738717 0.01206 2.896 1.1 1.239 14.84 8.91 0.736
420202798 7.4791873 2353.799895 0.01268 3.126 0.91 0.898 11.03 17.37 0.58
420268415 1.7590566 2767.611028 0.0105 3.535 1.351 1.883 21.05 3.6 0.603
420814525 3.5247405 2826.781018 0.016077 3.056 1.124 1.172 16.21 8.65 0.561
420829332 1.090295 2385.957383 0.00524 1.895 1.019 1.116 8.81 4.02 0.588
421336001 7.6644 2683.704752 0.008535 4.189 1.011 1.051 10.59 15.63 0.0
421973253 9.2584055 2736.331232 0.00204 3.858 1.556 2.428 11.96 8.86 0.928
421990278 3.9718475 3150.496193 0.005487 1.09 1.095 1.169 9.45 9.3 1.021
422031406 4.5579065 2981.657715 0.015309 2.621 0.83 0.79 10.66 13.76 0.439
422385684 2.7754004 2852.046181 0.00851 3.142 1.198 1.498 15.08 5.89 0.668
422423972 3.3014986 2851.450755 0.00564 2.106 1.295 1.545 12.65 6.58 0.928
422457210 9.9754699 2843.241782 0.026035 3.465 0.956 0.975 17.16 19.71 0.74
422655579 2.9037041 3230.85042 0.004561 5.015 1.51 2.067 15.23 4.75 0.066
423275733 2.0528684 2278.251179 0.008982 2.62 1.31 1.599 16.53 4.65 0.786
424112727 1.0513177 2446.035629 0.00572 2.562 1.58 2.212 18.25 2.29 0.843
424196109 2.5432595 2384.64412 0.0213 1.12 0.67 0.644 10.25 10.66 0.969
424435940 5.0172146 2393.375248 0.014237 3.736 1.077 1.152 15.0 10.97 0.337
424733642 2.0912089 2691.122281 0.02076 1.144 0.716 0.686 10.79 8.97 0.95
424865156 2.2046665 3364.770464 0.006531 3.977 1.548 1.909 16.83 4.32 0.395
425817867 3.7783401 3129.98959 0.024582 2.83 0.906 0.881 15.06 11.22 0.366
425934411 0.8533534 1325.485901 0.02508 1.202 0.639 0.614 10.61 5.31 0.638
426122503 2.4038486 2445.351035 0.0165 1.87 0.854 0.821 11.5 8.73 0.701
426319499 4.1689145 2912.316828 0.007081 2.191 0.874 0.846 7.77 12.31 0.679
427153307 2.2035349 2851.197608 0.00757 2.573 1.105 1.515 14.38 4.86 0.806
427332229 2.7186256 2498.195167 0.01316 2.129 1.104 1.149 14.37 7.38 0.825
427730490 3.8608551 2740.365261 0.01467 2.571 0.878 0.853 11.27 11.63 0.483
427740976 2.3494903 3256.015853 0.009053 2.014 1.446 1.772 18.4 4.75 0.964
427761355 1.902606 2854.41458 0.008985 2.365 1.93 1.884 19.48 4.27 0.86
428003305 1.8048106 2853.65581 0.004556 4.364 1.458 2.189 16.11 3.23 0.376
428787891 3.8240826 2768.102761 0.010096 2.517 1.251 1.395 15.29 7.95 0.865
429218084 2.5266409 2823.48709 0.00269 1.502 1.826 4.193 23.72 2.28 1.04
429302040 5.72226 1574.14194 0.025549 2.648 0.688 0.66 11.5 18.01 0.396
430093142 0.9598377 2549.599245 0.00227 1.429 2.307 3.979 20.68 1.36 1.034
430099722 4.0153167 2520.536355 0.01256 3.825 1.203 1.535 18.77 7.36 0.636
430751891 2.3921761 2878.065088 0.00804 2.792 1.223 1.539 15.06 5.23 0.753
431660224 3.7069545 2876.499866 0.007766 2.38 1.257 1.476 14.19 7.37 0.898
431701493 3.0927595 2825.800375 0.029202 2.217 0.767 0.731 13.62 11.19 0.524
431899136 1.9769396 2934.873589 0.011495 3.021 1.181 1.811 21.18 3.87 0.813
431981595 3.5037708 2251.312378 0.00614 2.716 1.202 1.39 11.88 7.43 0.777
432078760 3.1479532 2913.047807 0.010551 3.35 1.465 1.623 18.18 6.33 0.673
432114158 2.0042661 2910.768255 0.008702 3.2 1.369 1.732 17.63 4.29 0.65
432132155 4.8984239 2275.495126 0.00993 3.752 1.057 1.213 13.19 10.19 0.413
434171113 4.4921154 2902.273403 0.019562 3.108 0.973 1.017 15.51 11.16 0.531
434186655 1.3094686 2851.633598 0.018418 1.108 0.708 0.68 10.06 6.61 0.875
434260570 4.7204895 2474.585287 0.046788 1.824 0.529 0.5 11.79 19.17 0.736
434477274 2.8959153 2989.600491 0.007043 1.799 1.269 1.437 13.15 6.44 0.952
434486077 2.2284671 2989.182624 0.015402 1.571 0.831 0.795 10.76 8.5 0.81
434813314 9.288704 2893.51801 0.014044 3.019 0.773 0.736 9.51 23.19 0.528
435719275 4.4274169 2439.859036 0.0106 5.435 1.408 1.966 22.08 6.47 0.386
435740442 2.9889845 2444.873065 0.01392 1.858 1.162 1.414 18.19 6.49 0.989
435851868 2.1350899 2852.217468 0.022574 1.997 0.821 0.784 12.85 8.33 0.54
435871546 4.9583217 2881.551547 0.005121 5.223 1.574 2.424 18.92 5.87 0.712
436007113 2.3205922 2445.018309 0.0089 2.393 1.311 1.514 15.58 5.33 0.834
436102447 5.1858 1486.39266 0.00455 7.191 1.606 2.575 18.94 5.73 0.265
436166416 3.6001959 2440.840426 0.00782 2.887 1.651 1.721 16.6 6.79 0.828
436478932 4.3226229 2826.311145 0.01194 3.37 1.066 1.152 13.73 9.9 0.463
436508469 9.866312 2850.257269 0.005737 5.285 1.297 1.624 13.42 13.0 0.574
436843539 4.6303272 2884.465962 0.00927 3.94 1.272 1.489 15.64 8.51 0.558
437156845 3.4906402 2246.599677 0.00458 1.586 1.111 1.187 8.76 8.45 0.944
437215469 3.8036198 2252.997055 0.01789 4.141 1.453 1.648 24.04 7.05 0.538
437242640 4.3176859 3031.706114 0.011283 1.822 1.013 1.045 12.11 10.72 0.936
437248515 3.4058883 2303.595258 0.01659 2.364 1.191 1.261 17.72 8.01 0.867
437333618 4.2986477 2324.896648 0.01523 3.027 1.034 1.132 15.24 9.94 0.655
437736517 4.6071277 2875.788906 0.017579 2.266 0.829 0.794 11.48 13.78 0.706
437774844 5.389491 3037.607112 0.04919 2.0 0.551 0.775 18.74 13.69 1.026
437856897 7.2455997 3273.680601 0.001106 2.734 1.708 2.712 9.84 6.95 0.976
438073782 3.6413702 2546.828897 0.01134 3.705 1.37 1.475 17.14 7.5 0.487
438278301 5.1609259 2322.428954 0.0046 4.411 1.41 1.672 12.37 8.43 0.508
438777551 1.4010338 3041.774002 0.01331 2.22 1.395 1.639 20.63 3.59 0.853
439366538 4.31362 1326.555387 0.00949 1.709 0.793 0.755 8.02 13.67 0.839
439381274 4.315664 3093.414898 0.00353 6.135 1.267 1.603 10.39 7.53 0.0
439512298 3.8331282 2329.670307 0.01041 2.906 1.251 1.342 14.94 8.27 0.74
439842788 3.0717182 2450.367505 0.014229 1.598 0.835 0.795 10.35 10.53 0.862
440113053 1.805376 2854.762356 0.02168 2.079 0.838 0.799 12.83 7.36 0.309
440624788 5.3664457 2939.481098 0.008749 2.298 0.961 0.988 10.08 12.88 0.823
440775339 5.3393042 2572.199906 0.00261 2.965 1.314 1.66 9.25 8.48 0.854
440777904 3.3552499 2572.084574 0.01231 3.547 1.295 1.379 16.69 7.46 0.424
440849210 3.7863767 2575.895584 0.00219 5.123 1.703 2.488 12.7 4.91 0.6
440872576 3.9712794 2355.823345 0.00867 2.606 1.196 1.439 14.61 7.79 0.869
441159680 5.74984 2084.78676 0.01769 3.734 1.056 1.095 15.89 12.56 0.384
441580526 4.4427146 2598.996838 0.01222 3.297 1.004 1.024 12.34 11.12 0.265
441797803 5.6666168 2738.402777 0.00978 3.604 1.353 1.432 15.44 10.33 0.687
442050698 0.8118585 2332.149876 0.00645 1.102 1.065 1.601 14.02 2.34 1.014
443042089 0.5496848 3014.890217 0.00286 0.82 1.352 1.945 11.35 1.61 1.026
443341002 6.3599636 2325.080291 0.0044 5.479 1.455 2.144 15.51 7.63 0.636
444013020 2.3114199 2577.818635 0.01609 2.585 1.03 1.065 14.74 6.97 0.49
444558604 1.9872259 2882.628132 0.01945 2.486 1.015 1.091 16.6 6.13 0.556
444753130 3.0057526 2905.111048 0.012169 3.594 1.443 1.832 22.05 5.41 0.732
445370101 3.662222 2902.833152 0.004017 4.253 1.353 2.086 14.42 5.3 0.706
445392860 2.3699363 2990.471484 0.042278 1.808 0.706 0.677 15.19 9.84 0.705
445456888 5.5436298 2990.19028 0.0054 3.879 1.399 1.812 14.52 8.14 0.777
445582110 3.0579913 2963.111842 0.007765 3.126 1.183 1.524 14.64 6.15 0.721
445751830 3.4391954 2911.667339 0.032914 1.668 0.637 0.613 12.14 13.45 0.819
445795465 2.7404478 2767.6163 0.00534 3.422 1.137 1.656 13.2 5.2 0.67
445859771 4.6313014 2684.920137 0.00486 1.435 1.012 1.045 7.95 11.23 0.969
445903569 4.0337201 3032.218521 0.002868 3.48 2.005 2.117 12.37 6.35 0.778
445946478 3.3328544 2549.813277 0.0023 6.488 1.775 2.966 15.52 3.83 0.419
445990611 6.2987919 2547.690911 0.00392 4.909 1.559 2.154 14.71 7.72 0.718
446166017 1.9271521 3392.777339 0.058745 1.201 0.551 0.521 13.77 10.26 0.922
446370039 4.5992844 2307.961687 0.003654 8.168 1.584 2.917 19.24 4.65 0.0
446463666 4.4967355 2328.308088 0.00629 4.218 1.304 1.578 13.65 7.94 0.472
446684383 4.6259138 2325.992412 0.01022 2.91 1.408 1.468 16.19 8.92 0.824
446918603 8.0136668 3117.137039 0.007657 4.056 1.149 1.398 13.35 12.62 0.697
447054140 5.2220526 2330.373409 0.00485 4.243 1.354 1.609 12.22 8.71 0.541
447192619 2.6566986 2382.834181 0.01067 3.865 1.381 1.635 18.42 5.5 0.373
447891218 1.8026674 1592.293666 0.003 1.958 1.227 1.678 10.03 3.98 0.901
448098793 3.7065603 2357.945093 0.01501 1.98 0.979 1.014 13.55 9.87 0.888
448435566 4.1042587 2357.872468 0.00279 4.642 1.313 1.832 10.56 6.45 0.457
448589187 3.0652926 2304.823271 0.01124 2.606 1.152 1.231 14.24 7.56 0.724
448775221 4.0902788 2388.723127 0.00506 3.584 1.327 1.916 14.87 6.17 0.811
449491381 4.8206566 2323.785149 0.01774 4.468 1.049 1.171 17.01 10.42 0.0
450308271 1.5057127 2936.127449 0.005373 0.244 0.647 0.623 4.98 7.67 1.061
451254008 6.8561604 2329.466826 0.00554 4.32 1.451 2.036 16.53 8.44 0.822
452576848 2.5070962 3042.965143 0.014468 3.127 1.051 1.195 15.68 6.6 0.325
452658846 1.9990323 2816.833156 0.01239 1.19 0.99 1.052 12.77 6.33 0.999
452808876 2.70582 1438.96587 0.0075 4.968 1.557 2.031 19.19 4.66 0.0
452867348 8.0924283 2986.095759 0.021701 2.047 0.712 0.685 11.01 22.1 0.884
452938965 2.875045 2884.528725 0.005109 4.795 1.353 2.175 16.96 4.33 0.532
452964680 2.238867 2882.627544 0.01924 3.04 1.056 1.263 19.1 5.81 0.5
453009027 3.8720204 2980.581682 0.007202 3.999 1.577 1.819 16.84 6.64 0.619
453060368 9.6284672 2271.894843 0.01799 3.554 0.885 0.862 12.61 21.21 0.487
453064665 2.6452121 2911.851307 0.010457 3.056 1.035 1.17 13.05 6.96 0.346
453100296 2.229735 2964.818691 0.006708 2.044 1.111 1.35 12.06 5.51 0.864
453105377 6.6329154 2222.134753 0.00319 0.598 0.84 0.814 5.02 17.22 1.037
453410966 4.120004 2602.973528 0.013334 1.909 0.928 0.925 11.65 11.41 0.877
453668803 3.9854465 3071.370156 0.008801 4.518 1.285 1.657 16.96 6.94 0.384
453789494 5.4774433 2354.693899 0.00901 5.277 1.724 2.016 20.88 7.78 0.496
454069765 4.1197036 2326.617962 0.00269 4.547 1.315 1.694 9.58 6.99 0.307
454248975 3.9014904 2359.902982 0.00905 4.83 1.107 1.62 16.81 6.66 0.214
454828937 6.809144 2351.143054 0.00199 6.35 1.473 2.168 10.55 7.94 0.4
454918388 2.2545904 2388.230262 0.00598 0.977 1.035 1.24 10.46 5.9 1.026
455036659 4.007232 2194.067914 0.01036 4.78 1.332 1.791 19.88 6.52 0.435
455096220 3.6466612 2250.846246 0.008995 3.923 1.241 1.422 14.71 7.53 0.288
455135327 2.8106006 2987.155178 0.011976 1.956 1.242 1.327 15.84 6.79 0.925
455272393 1.6660179 2990.042782 0.00209 1.445 1.487 2.069 10.31 3.26 0.985
455784423 3.9365629 2878.618825 0.015461 2.19 0.635 0.61 8.28 14.78 0.33
456560485 5.9493696 1678.204613 0.01037 3.678 1.026 1.121 12.45 12.44 0.453
457018819 2.913692 2357.454607 0.02013 2.665 0.959 0.969 15.0 8.73 0.468
457039843 6.5202038 3274.152856 0.009263 4.73 1.516 1.705 17.9 9.89 0.57
457104362 4.8163162 2604.335042 0.015809 3.583 0.993 1.054 14.46 11.36 0.219
457268255 3.8277062 2303.646732 0.00361 0.899 1.142 1.191 7.8 9.04 1.023
457446242 3.4714821 3094.270096 0.009502 3.245 1.177 1.43 15.2 7.12 0.675
457743020 3.251249 2327.581873 0.01204 2.123 1.372 1.691 20.23 6.07 0.985
457789844 4.9142901 2331.925466 0.00527 4.595 1.414 1.96 15.52 6.97 0.659
458027465 8.7876771 2370.258532 0.02065 2.935 0.766 0.731 11.46 22.43 0.59
458478250 2.2552845 3352.823449 0.02082 2.05 0.996 0.975 15.35 7.41 0.737
458641144 4.6965638 2245.2948 0.01238 3.056 1.307 1.369 16.62 9.43 0.772
458647887 9.5835608 2242.410211 0.00115 2.405 1.352 1.878 6.95 11.18 0.967
458987621 1.9765848 2936.550769 0.00343 1.347 1.088 1.304 8.33 5.23 0.954
459730973 3.9156848 2799.366946 0.006669 3.585 1.434 1.828 16.29 6.45 0.764
459755750 6.1080224 2604.198616 0.00784 4.68 1.289 1.44 13.91 10.62 0.232
459762279 8.7960328 2600.45002 0.02309 2.48 0.613 0.589 9.75 25.89 0.644
459947163 7.9923268 2573.446379 0.00578 2.176 1.088 1.21 10.03 14.3 0.948
459982699 1.1669652 2961.822257 0.028171 0.562 0.503 0.473 8.66 7.84 1.06
460396820 2.3409909 2714.654156 0.01204 2.5 1.21 1.341 16.05 5.9 0.753
460686828 3.9935853 2330.952451 0.01993 2.846 0.974 1.004 15.46 10.46 0.596
461239485 3.0390851 2693.716285 0.012338 1.646 0.91 0.901 10.91 9.5 0.886
462206806 3.3733506 3016.245607 0.016006 2.877 1.003 1.064 14.69 8.9 0.538
462507821 7.2218817 3273.053249 0.00808 2.116 1.146 1.245 12.2 13.22 0.966
462808933 4.2788309 2414.668268 0.00775 4.399 1.442 2.228 21.4 5.62 0.791
463343283 4.865928 3015.137099 0.010758 5.324 1.037 1.245 14.09 9.82 0.0
463508231 4.127728 2332.120551 0.01479 1.411 0.929 0.913 12.11 11.58 0.996
463781038 8.1755735 2385.304236 0.00287 7.683 2.003 3.508 20.5 6.14 0.742
464388115 2.4118274 2331.41006 0.00925 1.722 2.028 1.906 20.0 5.03 0.995
464481762 4.2545208 3099.805391 0.009169 4.376 1.162 1.445 15.09 8.04 0.193
464711858 2.3483946 3042.04604 0.00293 2.375 1.341 1.906 11.25 4.3 0.896
465933345 1.1109053 3014.407836 0.002084 1.918 1.683 2.411 12.01 2.23 0.943
466390120 1.5487245 2797.810597 0.009869 2.826 1.172 1.378 14.93 4.31 0.423
467211520 9.7884653 2823.601388 0.00259 3.894 1.176 1.868 10.37 10.88 0.886
467580267 0.7415247 2908.643175 0.002342 1.196 1.616 2.635 13.91 1.54 1.02
467649533 7.4826325 2913.845278 0.00257 6.565 1.444 2.211 12.23 8.23 0.466
467684543 3.1948695 2521.25817 0.0046 3.786 1.385 2.264 16.75 4.49 0.821
467690903 3.9332583 2935.419244 0.005042 4.438 1.482 2.12 16.42 5.64 0.684
467931774 1.3504913 3151.439845 0.009835 1.586 0.817 0.782 8.46 6.14 0.575
467971286 2.2250514 2037.141234 0.013145 2.368 0.881 0.859 10.74 8.01 0.078
468055102 3.3133491 2057.259668 0.0089 3.881 1.425 1.659 17.07 6.35 0.514
468148930 3.7178828 1655.291499 0.004865 5.528 1.301 2.011 15.3 5.48 0.142
468178519 2.9851466 3097.764325 0.01269 3.758 1.203 1.519 18.67 6.11 0.49
468501184 4.5944948 2933.264523 0.010846 3.482 1.046 1.241 14.1 9.51 0.579
468574941 1.4971447 2882.348171 0.016266 2.402 1.12 1.234 17.17 4.63 0.594
468692991 3.9779111 2852.825181 0.019441 1.843 0.888 0.867 13.18 11.72 0.893
468832904 1.400534 2911.210876 0.02115 2.156 0.981 1.027 16.28 5.1 0.531
468987719 3.3326812 3279.866473 0.017008 3.125 1.013 1.068 15.2 8.83 0.335
469333534 3.5611222 2329.469535 0.00524 2.736 1.145 1.561 12.33 6.58 0.849
469813927 3.940549 3144.814548 0.0037 3.78 1.128 1.385 9.19 7.89 0.388
469821652 5.6155837 3101.903547 0.00269 4.495 1.222 1.462 8.27 9.72 0.272
470127886 5.7156075 2886.04634 0.012241 4.058 1.177 1.232 14.87 11.53 0.3
470156846 7.3446285 2764.089651 0.00421 5.044 1.406 1.977 13.99 9.01 0.695
470171739 4.6174254 2912.598217 0.009413 4.517 1.356 1.616 17.1 7.99 0.406
470990157 3.7749324 2766.375076 0.00592 3.902 1.351 1.615 13.55 6.98 0.526
610976842 4.0248735 3228.933083 0.023775 2.384 0.771 0.737 12.4 13.25 0.53
620780629 4.8893985 2875.808716 0.006907 2.848 1.151 1.445 13.1 8.79 0.854
628103717 3.2175013 2906.211599 0.011871 3.2 1.405 1.676 19.91 6.13 0.779
647636934 1.5503072 2911.552961 0.004602 2.324 1.434 1.978 14.64 3.21 0.882
701926762 2.0449545 1838.028865 0.03606 2.763 0.959 1.006 20.83 6.65 0.222
801354155 2.9150294 2632.099977 0.01353 2.819 0.99 1.071 13.59 7.99 0.482
915110182 1.4328255 3042.540561 0.051089 2.072 0.79 0.756 18.64 6.54 0.0
941340744 4.311529 2327.23565 0.00982 2.699 1.334 1.503 16.24 8.17 0.875
950525831 2.5228506 2635.025563 0.0213 2.15 0.896 0.886 14.1 8.49 0.652
1101855081 3.8960617 2715.758828 0.02261 1.734 0.875 0.856 14.04 11.65 0.931
1870990135 1.5039495 2445.482548 0.02512 1.857 0.929 0.936 16.18 5.76 0.704
1980725947 2.9708659 2798.327927 0.011762 3.43 1.135 1.336 15.8 6.79 0.434
1989628303 5.46377 2039.62778 0.00401 1.036 1.41 1.695 11.71 8.64 1.042
2010186093 3.007925 2847.742507 0.00776 3.032 1.537 1.836 17.64 5.51 0.818

